Robot-to-Robot Transfer of Public VLA Checkpoints: Policy-Specific Failure Modes and Training-Free Corrections

Changing a robot's gripper can reduce manipulation success even when the task stays the same. We tested public checkpoints from five vision-language-action (VLA) policies in LIBERO simulation. Swapping the gripper's appearance and its physics separately revealed which change caused the larger loss for each policy. Across 12 original policy-gripper pairs, that comparison identified the better of two corrections: changing the wrist image or adjusting the gripper setup. One of four labels reversed on replication, so direct trials remain important when choosing a correction. For a rotated base frame, six probe motions let us calibrate commands for four relative-action policies without retraining. At $15^\circ$ yaw, successes rose from 18-74 to 87-114 per 120 episodes. Changes in wrist-image features ranked visual risk before execution, but missed failures caused by gripper physics. Two undocumented OpenVLA evaluation settings together changed success by 20 percentage points.

==> anc/release/README.txt <==
Release files for "Robot-to-Robot Transfer of Public VLA Checkpoints: Policy-Specific Failure Modes and
Training-Free Corrections" (correction experiment).

outcomes/   per-episode outcomes, one CSV per run: cell, suite, task_id, init (initial-state index), seed, success
            <POLICY>_p2.csv        2FG7 cells (initial states 40-49)
            <POLICY>_p2g_diag.csv  Hand-E / PGC-50-35 diagnosis cells A and P (initial states 30-39)
            <POLICY>_p2g_corr.csv  Hand-E / PGC-50-35 correction cells (initial states 40-49)
            <POLICY>_p2g_rep1.csv, _rep2.csv  replication batches (initial states 10-19 seed 1, 20-29 seed 2)
configs/    cell definitions used by the evaluation runner
analysis/   analysis scripts and their text outputs (the scripts read the original JSON-lines logs;
            the CSV files carry the same fields the analyses use)

To reproduce the correction analyses, use Python 3 with SciPy and NumPy.
From the release directory run:
  python analysis/prepare_inputs.py
  python analysis/paired.py
  python analysis/p2g.py
  python analysis/p2g_rep.py
  python analysis/p2g_budget.py
  python analysis/p2_equiv.py
  python analysis/build_supp_tables.py
The preparation step converts the supplied CSV records to the analysis input
schema. The conversion preserves the episode identifiers and binary outcomes.
Rebuilt tables are written to drafts/figs_new/.


==> anc/release/analysis/build_supp_tables.py <==
"""Supplement tables for the correction experiment -> drafts/figs_new/supp_*.tex
S1 confirmatory tests (all grippers), S2 replication batches, S3 budget subsampling, S4 paired difference to Panda.
usage: python build_supp_tables.py   (p2g_budget.txt must exist: S3 is parsed from it)"""
import json, math, re
from pathlib import Path

from scipy.stats import binomtest, fisher_exact

ROOT = Path(__file__).resolve().parent.parent
R, OUT = ROOT / "exp" / "out", ROOT / "drafts" / "figs_new"
POLS = [("XVLA", "X-VLA"), ("PI05", r"$\pi_{0.5}$"), ("GROOT", "GR00T"), ("TAU0", r"$\tau_0$")]
BS = chr(92)


def load(f):
    d = {}
    for line in open(f, encoding="utf-8"):
        e = json.loads(line)
        d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for r, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - r) * ps[i])); adj[i] = run
    return adj


def mcn(x, y, alt="two-sided"):
    k = sorted(x)
    n10 = sum(1 for i in k if x[i] and not y[i]); n01 = sum(1 for i in k if y[i] and not x[i])
    return n10, n01, (1.0 if n10 + n01 == 0 else binomtest(n10, n10 + n01, 0.5, alternative=alt).pvalue)


def fp(p):
    if p >= 0.995:
        return "1.0"
    if p >= 0.01:
        return f"{p:.2g}"
    m, e = f"{p:.1e}".split("e")
    return f"${m}{BS}times10^{{{int(e)}}}$"


def s(d):
    return sum(d.values())


def write(name, body):
    (OUT / name).write_text(body, encoding="utf-8")
    print(name, body.count(BS + BS), "rows")


NL = f" {BS}{BS}\n"
# ---- S1 confirmatory tests
rows = []
for tag, pname in POLS:
    a = load(R / f"{tag}_p2.jsonl"); g = {**load(R / f"{tag}_p2g_diag.jsonl"), **load(R / f"{tag}_p2g_corr.jsonl")}
    fam = [("2FG7", a, [("H1", "g3_dt", "g3"), ("H2", "g3_brp", "g3"), ("H3a", "g3_brp_dt", "g3_brp"), ("H3b", "g3_brp_dt", "g3_dt"), ("H4", "lo_dt", "lo")])]
    for gr, gname in (("he", "Hand-E"), ("pg", "PGC-50-35")):
        fam.append((gname, g, [("H1", f"{gr}_dt", gr), ("H2", f"{gr}_brp", gr), ("H3a", f"{gr}_brp_dt", f"{gr}_brp"), ("H3b", f"{gr}_brp_dt", f"{gr}_dt")]))
    for gname, d, hyp in fam:
        base = s(d["su_base"])
        pf = [fisher_exact([[s(d[x]), 100 - s(d[x])], [s(d[y]), 100 - s(d[y])]], alternative="greater")[1] for _, x, y in hyp]
        pm = [mcn(d[x], d[y], "greater")[2] for _, x, y in hyp]
        for (h, x, y), hf, hm in zip(hyp, holm(pf), holm(pm)):
            pb = fisher_exact([[s(d[x]), 100 - s(d[x])], [base, 100 - base]])[1]
            v = "n.s." if hf >= 0.05 else ("criterion met" if pb >= 0.05 else "improved")
            rows.append(f"{pname} & {gname} & {h} & {s(d[x])} vs {s(d[y])} & {fp(hf)} & {fp(hm)} & {fp(pb)} & {v}")
write("supp_tests.tex", f"{BS}begin{{tabular}}{{lllccccl}}\n{BS}toprule\nPolicy & Gripper & Test & Successes & Fisher (Holm) & McNemar (Holm) & vs Panda & Registered verdict{NL}{BS}midrule\n"
      + NL.join(rows) + NL + f"{BS}bottomrule\n{BS}end{{tabular}}\n")

# ---- S2 replication
rows = []
for tag, pname in POLS[2:][::-1]:
    orig = {**load(R / f"{tag}_p2g_diag.jsonl"), **load(R / f"{tag}_p2g_corr.jsonl")}
    bat = [("original", orig), ("replication 1", load(R / f"{tag}_p2g_rep1.jsonl")), ("replication 2", load(R / f"{tag}_p2g_rep2.jsonl"))]
    for gr, gname in (("he", "Hand-E"), ("pg", "PGC-50-35")):
        for bn, d in bat:
            A, P, D, B = (d[f"{gr}_{x}"] for x in ("A", "P", "dt", "brp"))
            lab = "appearance" if s(A) < s(P) else "physics" if s(P) < s(A) else "tie"
            rows.append(f"{pname} & {gname} & {bn} & {s(A)}/{s(P)} & {lab} & {s(D)} & {s(B)} & {fp(mcn(D, B)[2])}")
write("supp_rep.tex", f"{BS}begin{{tabular}}{{lllccccc}}\n{BS}toprule\nPolicy & Gripper & Batch & A/P & Label & DT-Comp & Bracket & Paired $p${NL}{BS}midrule\n"
      + NL.join(rows) + NL + f"{BS}bottomrule\n{BS}end{{tabular}}\n")

# ---- S3 budget (parsed from p2g_budget.txt)
txt = (ROOT / "analysis" / "p2g_budget.txt").read_text(encoding="utf-8").splitlines()
names = dict(XVLA="X-VLA", PI05=r"$\pi_{0.5}$", GROOT="GR00T", TAU0=r"$\tau_0$")
rows, cur = [], None
for line in txt:
    m = re.match(r"(\w+)\s+(Hand-E|PGC-50-35)\s+A/P (\d+)/(\d+).*bootstrap same-label ([\d.]+)", line)
    if m:
        cur = [names[m.group(1)], m.group(2), f"{m.group(3)}/{m.group(4)}", m.group(5)]
    m = re.match(r"\s+k=(\d).*diag same ([\d.]+).*direct same ([\d.]+)", line)
    if m and cur:
        cur += [f"{float(m.group(2)):.2f}", f"{float(m.group(3)):.2f}"]
        if m.group(1) == "5":
            rows.append(" & ".join([cur[0], cur[1], cur[2], f"{float(cur[3]):.2f}", cur[4], cur[5], cur[6], cur[7], cur[8], cur[9], cur[10], cur[11]]))
mean = [re.search(r"same-label ([\d.]+).*picks better ([\d.]+)", l).groups() for l in txt if l.strip().startswith("k=") and "episodes per pair" in l]
rows.append(f"{BS}midrule\nMean & & & & " + " & ".join(f"{float(a):.2f} & {float(b):.2f}" for a, b in mean))
write("supp_budget.tex", f"{BS}begin{{tabular}}{{lllc cc cc cc cc}}\n{BS}toprule\n & & & & {BS}multicolumn{{2}}{{c}}{{20}} & {BS}multicolumn{{2}}{{c}}{{40}} & {BS}multicolumn{{2}}{{c}}{{60}} & {BS}multicolumn{{2}}{{c}}{{100}}{NL}"
      f"Policy & Gripper & A/P & Boot. & Dec. & Dir. & Dec. & Dir. & Dec. & Dir. & Dec. & Dir.{NL}{BS}midrule\n" + NL.join(rows) + NL + f"{BS}bottomrule\n{BS}end{{tabular}}\n")

# ---- S4 paired difference to Panda
def pd(x, y):
    n10, n01, _ = mcn(x, y); n = len(x)
    d = (n10 - n01) / n; se = math.sqrt(max(n10 + n01 - (n10 - n01) ** 2 / n, 0)) / n
    return 100 * d, 100 * (d - 1.645 * se), 100 * (d + 1.645 * se)


rows = []
for tag, pname in POLS:
    a = load(R / f"{tag}_p2.jsonl"); g = {**load(R / f"{tag}_p2g_diag.jsonl"), **load(R / f"{tag}_p2g_corr.jsonl")}
    cells = [("2FG7 look-only + DT-Comp", a["lo_dt"], a["su_base"]), ("2FG7 DT-Comp", a["g3_dt"], a["su_base"]), ("2FG7 bracket", a["g3_brp"], a["su_base"])]
    for gr, gname in (("he", "Hand-E"), ("pg", "PGC-50-35")):
        c = "dt" if s(g[f"{gr}_A"]) < s(g[f"{gr}_P"]) else "brp"
        cells.append((f"{gname} {'DT-Comp' if c == 'dt' else 'bracket'} (selected)", g[f"{gr}_{c}"], g["su_base"]))
    for name, x, y in cells:
        d, lo, hi = pd(x, y)
        v = r"inside $\pm10$" if lo > -10 and hi < 10 else ("below Panda" if hi < 0 else "inconclusive")
        rows.append(f"{pname} & {name} & {s(x)} & {s(y)} & ${d:+.0f}$ & $[{lo:+.1f},{hi:+.1f}]$ & {v}")
write("supp_equiv.tex", f"{BS}begin{{tabular}}{{llccccl}}\n{BS}toprule\nPolicy & Cell & Successes & Panda & Difference & 90{BS}% interval & Reading{NL}{BS}midrule\n"
      + NL.join(rows) + NL + f"{BS}bottomrule\n{BS}end{{tabular}}\n")


==> anc/release/analysis/p2_equiv.py <==
"""Post hoc (not preregistered): paired risk difference versus the same-run Panda baseline with a 90% Wald interval
for paired proportions, and an equivalence reading at a +/-10 percentage-point margin (interval entirely inside).
usage: python p2_equiv.py"""
import json, math
from pathlib import Path
R = Path(__file__).resolve().parent.parent / "exp" / "out"
def load(f):
    d = {}
    for l in open(f, encoding="utf-8"):
        e = json.loads(l); d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d
def pd(x, y):
    k = sorted(x); n = len(k)
    n10 = sum(1 for i in k if x[i] and not y[i]); n01 = sum(1 for i in k if y[i] and not x[i])
    d = (n10 - n01) / n; se = math.sqrt(max(n10 + n01 - (n10 - n01) ** 2 / n, 0)) / n
    return sum(x.values()), sum(y.values()), 100 * d, 100 * (d - 1.645 * se), 100 * (d + 1.645 * se)
for pol in ("XVLA", "PI05", "GROOT", "TAU0"):
    a = load(R / f"{pol}_p2.jsonl"); g = {**load(R / f"{pol}_p2g_diag.jsonl"), **load(R / f"{pol}_p2g_corr.jsonl")}
    rows = [("2FG7 look-only + DT-Comp (registered H4 cell)", a["lo_dt"], a["su_base"]),
            ("2FG7 DT-Comp", a["g3_dt"], a["su_base"]), ("2FG7 bracket", a["g3_brp"], a["su_base"])]
    for gr, name in (("he", "Hand-E"), ("pg", "PGC-50-35")):
        c = f"{gr}_dt" if sum(g[f"{gr}_A"].values()) < sum(g[f"{gr}_P"].values()) else f"{gr}_brp"
        rows.append((f"{name} selected ({c})", g[c], g["su_base"]))
    print("==", pol)
    for name, x, y in rows:
        sx, sy, d, lo, hi = pd(x, y)
        v = "inside +/-10 (equivalent at this margin)" if lo > -10 and hi < 10 else ("below Panda" if hi < 0 else "inconclusive")
        print(f"  {name}: {sx} vs Panda {sy}; paired difference {d:+.0f} pp, 90% interval [{lo:+.1f}, {hi:+.1f}] -> {v}")


==> anc/release/analysis/p2_equiv.txt <==
== XVLA
  2FG7 look-only + DT-Comp (registered H4 cell): 92 vs Panda 91; paired difference +1 pp, 90% interval [-3.9, +5.9] -> inside +/-10 (equivalent at this margin)
  2FG7 DT-Comp: 39 vs Panda 91; paired difference -52 pp, 90% interval [-60.9, -43.1] -> below Panda
  2FG7 bracket: 14 vs Panda 91; paired difference -77 pp, 90% interval [-84.3, -69.7] -> below Panda
  Hand-E selected (he_dt): 50 vs Panda 91; paired difference -41 pp, 90% interval [-50.3, -31.7] -> below Panda
  PGC-50-35 selected (pg_dt): 75 vs Panda 91; paired difference -16 pp, 90% interval [-22.9, -9.1] -> below Panda
== PI05
  2FG7 look-only + DT-Comp (registered H4 cell): 76 vs Panda 85; paired difference -9 pp, 90% interval [-16.0, -2.0] -> below Panda
  2FG7 DT-Comp: 39 vs Panda 85; paired difference -46 pp, 90% interval [-55.7, -36.3] -> below Panda
  2FG7 bracket: 30 vs Panda 85; paired difference -55 pp, 90% interval [-64.1, -45.9] -> below Panda
  Hand-E selected (he_dt): 31 vs Panda 85; paired difference -54 pp, 90% interval [-62.2, -45.8] -> below Panda
  PGC-50-35 selected (pg_dt): 46 vs Panda 85; paired difference -39 pp, 90% interval [-47.7, -30.3] -> below Panda
== GROOT
  2FG7 look-only + DT-Comp (registered H4 cell): 92 vs Panda 95; paired difference -3 pp, 90% interval [-7.3, +1.3] -> inside +/-10 (equivalent at this margin)
  2FG7 DT-Comp: 22 vs Panda 95; paired difference -73 pp, 90% interval [-80.7, -65.3] -> below Panda
  2FG7 bracket: 65 vs Panda 95; paired difference -30 pp, 90% interval [-38.2, -21.8] -> below Panda
  Hand-E selected (he_brp): 75 vs Panda 95; paired difference -20 pp, 90% interval [-27.4, -12.6] -> below Panda
  PGC-50-35 selected (pg_dt): 67 vs Panda 95; paired difference -28 pp, 90% interval [-35.7, -20.3] -> below Panda
== TAU0
  2FG7 look-only + DT-Comp (registered H4 cell): 85 vs Panda 96; paired difference -11 pp, 90% interval [-16.1, -5.9] -> below Panda
  2FG7 DT-Comp: 8 vs Panda 96; paired difference -88 pp, 90% interval [-93.3, -82.7] -> below Panda
  2FG7 bracket: 42 vs Panda 96; paired difference -54 pp, 90% interval [-62.5, -45.5] -> below Panda
  Hand-E selected (he_brp): 45 vs Panda 96; paired difference -51 pp, 90% interval [-59.5, -42.5] -> below Panda
  PGC-50-35 selected (pg_brp): 42 vs Panda 96; paired difference -54 pp, 90% interval [-62.5, -45.5] -> below Panda


==> anc/release/analysis/p2g.py <==
"""Further-gripper experiment (docs/PREREG_P2_GRIPPERS.md): diagnosis labels, pre-specified verdicts, paired contrasts,
pooled selection strategies. usage: python p2g.py  (reads exp/out/<POL>_p2g_{diag,corr}.jsonl for the policies present)"""
import json
from pathlib import Path

from scipy.stats import binomtest, fisher_exact

R = Path(__file__).resolve().parent.parent / "exp" / "out"
POLS = ["XVLA", "PI05", "GROOT", "TAU0"]
GR = {"he": "Hand-E", "pg": "PGC-50-35"}


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for r, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - r) * ps[i]))
        adj[i] = run
    return adj


def load(f):
    d = {}
    for line in open(f, encoding="utf-8"):
        e = json.loads(line)
        d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d


def mcn(a, b, alt="two-sided"):
    n10 = sum(1 for x, y in zip(a, b) if x and not y)
    n01 = sum(1 for x, y in zip(a, b) if y and not x)
    p = 1.0 if n10 + n01 == 0 else binomtest(n10, n10 + n01, 0.5, alternative=alt).pvalue
    return n10, n01, p


pool = {}
agree = []
for pol in POLS:
    fd, fc = R / f"{pol}_p2g_diag.jsonl", R / f"{pol}_p2g_corr.jsonl"
    if not (fd.exists() and fc.exists() and fd.stat().st_size and fc.stat().st_size):
        print("==", pol, "missing"); continue
    dg, co = load(fd), load(fc)
    keys = sorted(co["su_base"])
    v = lambda c: [co[c][k] for k in keys]
    n = {c: len(x) for c, x in {**dg, **co}.items()}
    print("==", pol, "episodes per cell", sorted(set(n.values())), "Panda", sum(v("su_base")))
    for g, gname in GR.items():
        sA, sP = sum(dg[f"{g}_A"].values()), sum(dg[f"{g}_P"].values())
        label = "appearance-led" if sA < sP else "physics-led" if sP < sA else "tie"
        pick = {"appearance-led": f"{g}_dt", "physics-led": f"{g}_brp"}.get(label)
        c = {k: sum(v(f"{g}{s}")) for k, s in (("none", ""), ("dt", "_dt"), ("br", "_brp"), ("both", "_brp_dt"))}
        print(f"  {gname}: A/P {sA}/{sP} -> {label}; none {c['none']} DT {c['dt']} bracket {c['br']} both {c['both']}")
        hyp = [("H1", f"{g}_dt", g), ("H2", f"{g}_brp", g), ("H3a", f"{g}_brp_dt", f"{g}_brp"), ("H3b", f"{g}_brp_dt", f"{g}_dt")]
        ps = [fisher_exact([[sum(v(a)), 100 - sum(v(a))], [sum(v(b)), 100 - sum(v(b))]], alternative="greater")[1] for _, a, b in hyp]
        pm = [mcn(v(a), v(b), "greater")[2] for _, a, b in hyp]
        base = sum(v("su_base"))
        for (h, a, b), p, ph, q, qh in zip(hyp, ps, holm(ps), pm, holm(pm)):
            pb = fisher_exact([[sum(v(a)), 100 - sum(v(a))], [base, 100 - base]])[1]
            verdict = "n.s." if ph >= 0.05 else ("recovered" if pb >= 0.05 else "improved")
            print(f"    {h}: {sum(v(a))} vs {sum(v(b))}  Fisher holm={ph:.3g} ({verdict}; vs Panda p={pb:.3g})  McNemar holm={qh:.3g}")
        n10, n01, p = mcn(v(f"{g}_dt"), v(f"{g}_brp"))
        print(f"    DT vs bracket: +{n10}/-{n01} two-sided McNemar p={p:.3g}")
        if pick:
            other = f"{g}_brp" if pick.endswith("_dt") else f"{g}_dt"
            ok = sum(v(pick)) > sum(v(other))
            agree.append((pol, gname, label, sum(v(pick)), sum(v(other)), ok, p))
            P = pool.setdefault(g, {k: [] for k in ("none", "dt", "br", "both", "matched", "panda")})
            P["none"] += v(g); P["dt"] += v(f"{g}_dt"); P["br"] += v(f"{g}_brp"); P["both"] += v(f"{g}_brp_dt")
            P["matched"] += v(pick); P["panda"] += v("su_base")
print("== prediction (matched > unmatched):", sum(a[5] for a in agree), "of", len(agree))
for a in agree:
    print("  ", a)
for g, P in pool.items():
    print(f"== pooled {GR[g]} ({len(P['none'])} cases)", {k: sum(x) for k, x in P.items()})
    for o in ("dt", "br", "both"):
        n10, n01, p = mcn(P["matched"], P[o])
        print(f"   matched vs {o}: +{n10}/-{n01} p={p:.3g}")


==> anc/release/analysis/p2g.txt <==
== XVLA episodes per cell [100] Panda 91
  Hand-E: A/P 0/59 -> appearance-led; none 0 DT 50 bracket 3 both 16
    H1: 50 vs 0  Fisher holm=8.89e-19 (improved; vs Panda p=1.41e-10)  McNemar holm=3.55e-15
    H2: 3 vs 0  Fisher holm=0.246 (n.s.; vs Panda p=9.75e-42)  McNemar holm=0.25
    H3a: 16 vs 3  Fisher holm=0.00427 (improved; vs Panda p=9.38e-29)  McNemar holm=0.000366
    H3b: 16 vs 50  Fisher holm=1 (n.s.; vs Panda p=9.38e-29)  McNemar holm=1
    DT vs bracket: +47/-0 two-sided McNemar p=1.42e-14
  PGC-50-35: A/P 0/81 -> appearance-led; none 0 DT 75 bracket 0 both 72
    H1: 75 vs 0  Fisher holm=5.75e-33 (improved; vs Panda p=0.00424)  McNemar holm=1.06e-22
    H2: 0 vs 0  Fisher holm=1 (n.s.; vs Panda p=9.42e-47)  McNemar holm=1
    H3a: 72 vs 0  Fisher holm=4.49e-31 (improved; vs Panda p=0.000866)  McNemar holm=6.35e-22
    H3b: 72 vs 75  Fisher holm=1 (n.s.; vs Panda p=0.000866)  McNemar holm=1
    DT vs bracket: +75/-0 two-sided McNemar p=5.29e-23
== PI05 episodes per cell [100] Panda 85
  Hand-E: A/P 0/48 -> appearance-led; none 0 DT 31 bracket 5 both 22
    H1: 31 vs 0  Fisher holm=1.18e-10 (improved; vs Panda p=5.19e-15)  McNemar holm=1.86e-09
    H2: 5 vs 0  Fisher holm=0.0594 (n.s.; vs Panda p=1.15e-33)  McNemar holm=0.0625
    H3a: 22 vs 5  Fisher holm=0.00102 (improved; vs Panda p=7.02e-20)  McNemar holm=0.000114
    H3b: 22 vs 31  Fisher holm=0.946 (n.s.; vs Panda p=7.02e-20)  McNemar holm=0.96
    DT vs bracket: +27/-1 two-sided McNemar p=2.16e-07
  PGC-50-35: A/P 5/52 -> appearance-led; none 3 DT 46 bracket 11 both 50
    H1: 46 vs 3  Fisher holm=3.28e-13 (improved; vs Panda p=7.99e-09)  McNemar holm=4.55e-13
    H2: 11 vs 3  Fisher holm=0.0489 (improved; vs Panda p=9.49e-28)  McNemar holm=0.0574
    H3a: 50 vs 11  Fisher holm=3.01e-09 (improved; vs Panda p=1.73e-07)  McNemar holm=4.17e-09
    H3b: 50 vs 46  Fisher holm=0.336 (n.s.; vs Panda p=1.73e-07)  McNemar holm=0.262
    DT vs bracket: +39/-4 two-sided McNemar p=3.11e-08
== GROOT episodes per cell [100] Panda 95
  Hand-E: A/P 68/56 -> physics-led; none 44 DT 55 bracket 75 both 57
    H1: 55 vs 44  Fisher holm=0.236 (n.s.; vs Panda p=2.17e-11)  McNemar holm=0.106
    H2: 75 vs 44  Fisher holm=2.61e-05 (improved; vs Panda p=0.000104)  McNemar holm=3.27e-06
    H3a: 57 vs 75  Fisher holm=0.998 (n.s.; vs Panda p=1.27e-10)  McNemar holm=1
    H3b: 57 vs 55  Fisher holm=0.887 (n.s.; vs Panda p=1.27e-10)  McNemar holm=0.88
    DT vs bracket: +11/-31 two-sided McNemar p=0.00289
  PGC-50-35: A/P 55/73 -> appearance-led; none 46 DT 67 bracket 46 both 66
    H1: 67 vs 46  Fisher holm=0.00842 (improved; vs Panda p=4.02e-07)  McNemar holm=0.00213
    H2: 46 vs 46  Fisher holm=1 (n.s.; vs Panda p=3.86e-15)  McNemar holm=1
    H3a: 66 vs 46  Fisher holm=0.00997 (improved; vs Panda p=1.9e-07)  McNemar holm=0.00549
    H3b: 66 vs 67  Fisher holm=1 (n.s.; vs Panda p=1.9e-07)  McNemar holm=1
    DT vs bracket: +33/-12 two-sided McNemar p=0.00246
== TAU0 episodes per cell [100] Panda 96
  Hand-E: A/P 27/25 -> physics-led; none 9 DT 18 bracket 45 both 40
    H1: 18 vs 9  Fisher holm=0.0965 (n.s.; vs Panda p=1.9e-32)  McNemar holm=0.049
    H2: 45 vs 9  Fisher holm=1.82e-08 (improved; vs Panda p=1.66e-16)  McNemar holm=5.82e-11
    H3a: 40 vs 45  Fisher holm=0.805 (n.s.; vs Panda p=6.52e-19)  McNemar holm=0.954
    H3b: 40 vs 18  Fisher holm=0.00146 (improved; vs Panda p=6.52e-19)  McNemar holm=1.57e-05
    DT vs bracket: +2/-29 two-sided McNemar p=4.63e-07
  PGC-50-35: A/P 63/49 -> physics-led; none 9 DT 27 bracket 42 both 63
    H1: 27 vs 9  Fisher holm=0.00149 (improved; vs Panda p=3.41e-26)  McNemar holm=0.000912
    H2: 42 vs 9  Fisher holm=1.85e-07 (improved; vs Panda p=6.3e-18)  McNemar holm=4.19e-09
    H3a: 63 vs 42  Fisher holm=0.00225 (improved; vs Panda p=3.59e-09)  McNemar holm=0.000912
    H3b: 63 vs 27  Fisher holm=7.42e-07 (improved; vs Panda p=3.59e-09)  McNemar holm=3.15e-07
    DT vs bracket: +8/-23 two-sided McNemar p=0.0107
== prediction (matched > unmatched): 8 of 8
   ('XVLA', 'Hand-E', 'appearance-led', 50, 3, True, np.float64(1.4210854715202004e-14))
   ('XVLA', 'PGC-50-35', 'appearance-led', 75, 0, True, np.float64(5.293955920339377e-23))
   ('PI05', 'Hand-E', 'appearance-led', 31, 5, True, np.float64(2.1606683731079102e-07))
   ('PI05', 'PGC-50-35', 'appearance-led', 46, 11, True, np.float64(3.1081526685738936e-08))
   ('GROOT', 'Hand-E', 'physics-led', 75, 55, True, np.float64(0.002887247974285856))
   ('GROOT', 'PGC-50-35', 'appearance-led', 67, 46, True, np.float64(0.002458900322096724))
   ('TAU0', 'Hand-E', 'physics-led', 45, 18, True, np.float64(4.628673195838928e-07))
   ('TAU0', 'PGC-50-35', 'physics-led', 42, 27, True, np.float64(0.010673840530216694))
== pooled Hand-E (400 cases) {'none': 53, 'dt': 154, 'br': 128, 'both': 135, 'matched': 201, 'panda': 367}
   matched vs dt: +60/-13 p=2.31e-08
   matched vs br: +74/-1 p=4.02e-21
   matched vs both: +89/-23 p=2.38e-10
== pooled PGC-50-35 (400 cases) {'none': 58, 'dt': 215, 'br': 99, 'both': 251, 'matched': 230, 'panda': 367}
   matched vs dt: +23/-8 p=0.0107
   matched vs br: +147/-16 p=1.06e-27
   matched vs both: +44/-65 p=0.0549


==> anc/release/analysis/p2g_budget.py <==
"""Budget analysis for the added grippers: does the label survive with fewer diagnosis episodes?
Subsample k initial states per task (10 tasks -> 10k episodes per cell, drawn independently per task, same draw for
both cells of a pair), 20000 draws. Reports P(same label as full), P(tie), P(opposite), and the expected score of the
correction chosen (tie -> mean of the two). Same for the direct alternative: run both corrections on k inits per task and
keep the higher. Also a paired bootstrap of the full 100-episode diagnosis.  usage: python p2g_budget.py"""
import json
import random
from pathlib import Path

R = Path(__file__).resolve().parent.parent / "exp" / "out"
POLS = ["XVLA", "PI05", "GROOT", "TAU0"]
GR = {"he": "Hand-E", "pg": "PGC-50-35"}
N = 20000
rng = random.Random(0)


def load(f):
    d = {}
    for line in open(f, encoding="utf-8"):
        e = json.loads(line)
        d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d


def sub(x, y, k):
    """x, y: dict (task, init) -> 0/1 with identical keys. Returns sums over k inits per task."""
    tasks = sorted({t for t, _ in x})
    a = b = 0
    for t in tasks:
        inits = [i for (tt, i) in x if tt == t]
        for i in rng.sample(inits, k):
            a += x[(t, i)]; b += y[(t, i)]
    return a, b


rows = []
tot = {k: [0.0, 0.0, 0.0, 0.0] for k in (1, 2, 3, 5, 10)}
for pol in POLS:
    dg, co = load(R / f"{pol}_p2g_diag.jsonl"), load(R / f"{pol}_p2g_corr.jsonl")
    for g, gname in GR.items():
        A, P = dg[f"{g}_A"], dg[f"{g}_P"]
        D, B = co[f"{g}_dt"], co[f"{g}_brp"]
        sA, sP, sD, sB = sum(A.values()), sum(P.values()), sum(D.values()), sum(B.values())
        full = "A" if sA < sP else "P"          # A = appearance-led -> DT-Comp
        best = max(sD, sB)
        # paired bootstrap of the full diagnosis
        keys = sorted(A)
        same = 0
        for _ in range(N):
            ks = [keys[rng.randrange(len(keys))] for _ in keys]
            a, p = sum(A[k] for k in ks), sum(P[k] for k in ks)
            same += (a < p) == (full == "A") and a != p
        print(f"{pol:5s} {gname:9s} A/P {sA}/{sP} label {full}  DT {sD} bracket {sB}  bootstrap same-label {same / N:.3f}")
        for k in (1, 2, 3, 5):
            ok = tie = bad = 0
            sc = 0.0
            dok = dtie = 0
            dsc = 0.0
            for _ in range(N):
                a, p = sub(A, P, k)
                if a == p:
                    tie += 1; sc += (sD + sB) / 2
                elif (a < p) == (full == "A"):
                    ok += 1; sc += sD if full == "A" else sB
                else:
                    bad += 1; sc += sB if full == "A" else sD
                d, b = sub(D, B, k)
                if d == b:
                    dtie += 1; dsc += (sD + sB) / 2
                else:
                    dok += (d > b) == (sD > sB); dsc += sD if d > b else sB
            print(f"      k={k} ({10 * k:3d}/cell): diag same {ok / N:.3f} tie {tie / N:.3f} opp {bad / N:.3f} E[score] {sc / N:5.1f}"
                  f" | direct same {dok / N:.3f} tie {dtie / N:.3f} E[score] {dsc / N:5.1f} | best {best}")
            tot[k][0] += ok / N; tot[k][1] += sc / N; tot[k][2] += dok / N; tot[k][3] += dsc / N
        tot[10][1] += best; tot[10][3] += best
print("== mean over the 8 new pairs")
for k in (1, 2, 3, 5):
    t = tot[k]
    print(f"   k={k} ({20 * k:3d} episodes per pair): diagnosis same-label {t[0] / 8:.3f}, E[selected score] {t[1] / 8:.1f}"
          f" | direct trial picks better {t[2] / 8:.3f}, E[score] {t[3] / 8:.1f} | full-data best {tot[10][1] / 8:.1f}")


==> anc/release/analysis/p2g_budget.txt <==
XVLA  Hand-E    A/P 0/59 label A  DT 50 bracket 3  bootstrap same-label 1.000
      k=1 ( 10/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  50.0 | direct same 0.999 tie 0.001 E[score]  50.0 | best 50
      k=2 ( 20/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  50.0 | direct same 1.000 tie 0.000 E[score]  50.0 | best 50
      k=3 ( 30/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  50.0 | direct same 1.000 tie 0.000 E[score]  50.0 | best 50
      k=5 ( 50/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  50.0 | direct same 1.000 tie 0.000 E[score]  50.0 | best 50
XVLA  PGC-50-35 A/P 0/81 label A  DT 75 bracket 0  bootstrap same-label 1.000
      k=1 ( 10/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  75.0 | direct same 1.000 tie 0.000 E[score]  75.0 | best 75
      k=2 ( 20/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  75.0 | direct same 1.000 tie 0.000 E[score]  75.0 | best 75
      k=3 ( 30/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  75.0 | direct same 1.000 tie 0.000 E[score]  75.0 | best 75
      k=5 ( 50/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  75.0 | direct same 1.000 tie 0.000 E[score]  75.0 | best 75
PI05  Hand-E    A/P 0/48 label A  DT 31 bracket 5  bootstrap same-label 1.000
      k=1 ( 10/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  31.0 | direct same 0.949 tie 0.044 E[score]  30.2 | best 31
      k=2 ( 20/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  31.0 | direct same 0.997 tie 0.003 E[score]  31.0 | best 31
      k=3 ( 30/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  31.0 | direct same 1.000 tie 0.000 E[score]  31.0 | best 31
      k=5 ( 50/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  31.0 | direct same 1.000 tie 0.000 E[score]  31.0 | best 31
PI05  PGC-50-35 A/P 5/52 label A  DT 46 bracket 11  bootstrap same-label 1.000
      k=1 ( 10/cell): diag same 0.999 tie 0.001 opp 0.000 E[score]  46.0 | direct same 0.970 tie 0.024 E[score]  45.4 | best 46
      k=2 ( 20/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  46.0 | direct same 0.999 tie 0.001 E[score]  46.0 | best 46
      k=3 ( 30/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  46.0 | direct same 1.000 tie 0.000 E[score]  46.0 | best 46
      k=5 ( 50/cell): diag same 1.000 tie 0.000 opp 0.000 E[score]  46.0 | direct same 1.000 tie 0.000 E[score]  46.0 | best 46
GROOT Hand-E    A/P 68/56 label P  DT 55 bracket 75  bootstrap same-label 0.948
      k=1 ( 10/cell): diag same 0.662 tie 0.166 opp 0.173 E[score]  69.9 | direct same 0.812 tie 0.112 E[score]  72.4 | best 75
      k=2 ( 20/cell): diag same 0.779 tie 0.098 opp 0.122 E[score]  71.6 | direct same 0.929 tie 0.040 E[score]  74.0 | best 75
      k=3 ( 30/cell): diag same 0.863 tie 0.064 opp 0.073 E[score]  72.9 | direct same 0.980 tie 0.013 E[score]  74.7 | best 75
      k=5 ( 50/cell): diag same 0.962 tie 0.021 opp 0.017 E[score]  74.5 | direct same 1.000 tie 0.000 E[score]  75.0 | best 75
GROOT PGC-50-35 A/P 55/73 label A  DT 67 bracket 46  bootstrap same-label 0.996
      k=1 ( 10/cell): diag same 0.768 tie 0.131 opp 0.101 E[score]  63.5 | direct same 0.810 tie 0.114 E[score]  64.2 | best 67
      k=2 ( 20/cell): diag same 0.904 tie 0.054 opp 0.042 E[score]  65.6 | direct same 0.934 tie 0.040 E[score]  66.0 | best 67
      k=3 ( 30/cell): diag same 0.964 tie 0.021 opp 0.015 E[score]  66.5 | direct same 0.983 tie 0.010 E[score]  66.8 | best 67
      k=5 ( 50/cell): diag same 0.998 tie 0.001 opp 0.001 E[score]  67.0 | direct same 1.000 tie 0.000 E[score]  67.0 | best 67
TAU0  Hand-E    A/P 27/25 label P  DT 18 bracket 45  bootstrap same-label 0.612
      k=1 ( 10/cell): diag same 0.425 tie 0.252 opp 0.323 E[score]  32.9 | direct same 0.946 tie 0.048 E[score]  44.2 | best 45
      k=2 ( 20/cell): diag same 0.487 tie 0.183 opp 0.330 E[score]  33.6 | direct same 0.997 tie 0.003 E[score]  44.9 | best 45
      k=3 ( 30/cell): diag same 0.520 tie 0.157 opp 0.323 E[score]  34.2 | direct same 1.000 tie 0.000 E[score]  45.0 | best 45
      k=5 ( 50/cell): diag same 0.578 tie 0.135 opp 0.287 E[score]  35.4 | direct same 1.000 tie 0.000 E[score]  45.0 | best 45
TAU0  PGC-50-35 A/P 63/49 label P  DT 27 bracket 42  bootstrap same-label 0.966
      k=1 ( 10/cell): diag same 0.696 tie 0.159 opp 0.145 E[score]  38.6 | direct same 0.728 tie 0.169 E[score]  39.2 | best 42
      k=2 ( 20/cell): diag same 0.835 tie 0.084 opp 0.082 E[score]  40.1 | direct same 0.873 tie 0.075 E[score]  40.7 | best 42
      k=3 ( 30/cell): diag same 0.912 tie 0.045 opp 0.043 E[score]  41.0 | direct same 0.950 tie 0.031 E[score]  41.5 | best 42
      k=5 ( 50/cell): diag same 0.986 tie 0.009 opp 0.005 E[score]  41.9 | direct same 0.997 tie 0.002 E[score]  42.0 | best 42
== mean over the 8 new pairs
   k=1 ( 20 episodes per pair): diagnosis same-label 0.819, E[selected score] 50.9 | direct trial picks better 0.902, E[score] 52.6 | full-data best 53.9
   k=2 ( 40 episodes per pair): diagnosis same-label 0.876, E[selected score] 51.6 | direct trial picks better 0.966, E[score] 53.4 | full-data best 53.9
   k=3 ( 60 episodes per pair): diagnosis same-label 0.907, E[selected score] 52.1 | direct trial picks better 0.989, E[score] 53.7 | full-data best 53.9
   k=5 (100 episodes per pair): diagnosis same-label 0.941, E[selected score] 52.6 | direct trial picks better 0.999, E[score] 53.9 | full-data best 53.9


==> anc/release/analysis/p2g_rep.py <==
"""Replication batches (docs/PREREG_P2_REPLICATION.md): labels and correction ordering per batch and pooled.
usage: python p2g_rep.py   (reads exp/out/<POL>_p2g_rep{1,2}.jsonl; original batch from _p2g_diag/_p2g_corr)"""
import json
from pathlib import Path

from scipy.stats import binomtest

R = Path(__file__).resolve().parent.parent / "exp" / "out"
GR = {"he": "Hand-E", "pg": "PGC-50-35"}


def load(f):
    d = {}
    for line in open(f, encoding="utf-8"):
        e = json.loads(line)
        d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d


def mcn(x, y):
    k = sorted(x)
    n10 = sum(1 for i in k if x[i] and not y[i]); n01 = sum(1 for i in k if y[i] and not x[i])
    return n10, n01, (1.0 if n10 + n01 == 0 else binomtest(n10, n10 + n01, 0.5).pvalue)


def lab(a, p):
    return "appearance" if a < p else "physics" if p < a else "tie"


for pol in ("TAU0", "GROOT"):
    orig = {**load(R / f"{pol}_p2g_diag.jsonl"), **load(R / f"{pol}_p2g_corr.jsonl")}
    batches = [("orig", orig)]
    for b in (1, 2):
        f = R / f"{pol}_p2g_rep{b}.jsonl"
        if f.exists() and f.stat().st_size:
            batches.append((f"rep{b}", load(f)))
    print("==", pol, {n: sorted({len(v) for v in d.values()}) for n, d in batches})
    for g, gname in GR.items():
        oA, oP = sum(orig[f"{g}_A"].values()), sum(orig[f"{g}_P"].values())
        ol = lab(oA, oP)
        tot = dict(A=0, P=0, D=0, B=0)
        for n, d in batches:
            A, P, D, B = (d[f"{g}_{s}"] for s in ("A", "P", "dt", "brp"))
            sA, sP, sD, sB = (sum(x.values()) for x in (A, P, D, B))
            l = lab(sA, sP)
            pick_o = sD > sB if ol == "appearance" else sB > sD          # original label's correction is higher
            pick_b = None if l == "tie" else (sD > sB if l == "appearance" else sB > sD)
            n10, n01, p = mcn(D, B)
            print(f"  {gname:9s} {n:5s} A/P {sA:3d}/{sP:3d} {l:10s} same-as-orig {l == ol!s:5s} | DT {sD:3d} bracket {sB:3d} "
                  f"(McNemar +{n10}/-{n01} p={p:.3g}) | orig-label ordering holds {pick_o!s:5s} | own-label predicts {pick_b}")
            if n != "orig":
                for k, v in zip("APDB", (sA, sP, sD, sB)):
                    tot[k] += v
        if len(batches) > 1:
            m = 100 * (len(batches) - 1)
            print(f"  {gname:9s} reps pooled /{m}: A/P {tot['A']}/{tot['P']} {lab(tot['A'], tot['P'])} | DT {tot['D']} bracket {tot['B']}")


==> anc/release/analysis/p2g_rep.txt <==
== TAU0 {'orig': [100], 'rep1': [100], 'rep2': [100]}
  Hand-E    orig  A/P  27/ 25 physics    same-as-orig True  | DT  18 bracket  45 (McNemar +2/-29 p=4.63e-07) | orig-label ordering holds True  | own-label predicts True
  Hand-E    rep1  A/P  31/ 34 appearance same-as-orig False | DT  23 bracket  39 (McNemar +6/-22 p=0.00372) | orig-label ordering holds True  | own-label predicts False
  Hand-E    rep2  A/P  30/ 36 appearance same-as-orig False | DT  25 bracket  46 (McNemar +2/-23 p=1.94e-05) | orig-label ordering holds True  | own-label predicts False
  Hand-E    reps pooled /200: A/P 61/70 appearance | DT 48 bracket 85
  PGC-50-35 orig  A/P  63/ 49 physics    same-as-orig True  | DT  27 bracket  42 (McNemar +8/-23 p=0.0107) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 rep1  A/P  66/ 50 physics    same-as-orig True  | DT  27 bracket  35 (McNemar +12/-20 p=0.215) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 rep2  A/P  61/ 57 physics    same-as-orig True  | DT  31 bracket  41 (McNemar +10/-20 p=0.0987) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 reps pooled /200: A/P 127/107 physics | DT 58 bracket 76
== GROOT {'orig': [100], 'rep1': [100], 'rep2': [100]}
  Hand-E    orig  A/P  68/ 56 physics    same-as-orig True  | DT  55 bracket  75 (McNemar +11/-31 p=0.00289) | orig-label ordering holds True  | own-label predicts True
  Hand-E    rep1  A/P  75/ 59 physics    same-as-orig True  | DT  52 bracket  73 (McNemar +4/-25 p=0.000104) | orig-label ordering holds True  | own-label predicts True
  Hand-E    rep2  A/P  69/ 50 physics    same-as-orig True  | DT  57 bracket  68 (McNemar +14/-25 p=0.108) | orig-label ordering holds True  | own-label predicts True
  Hand-E    reps pooled /200: A/P 144/109 physics | DT 109 bracket 141
  PGC-50-35 orig  A/P  55/ 73 appearance same-as-orig True  | DT  67 bracket  46 (McNemar +33/-12 p=0.00246) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 rep1  A/P  61/ 74 appearance same-as-orig True  | DT  62 bracket  46 (McNemar +29/-13 p=0.0195) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 rep2  A/P  58/ 75 appearance same-as-orig True  | DT  73 bracket  48 (McNemar +33/-8 p=0.000112) | orig-label ordering holds True  | own-label predicts True
  PGC-50-35 reps pooled /200: A/P 119/149 appearance | DT 135 bracket 94


==> anc/release/analysis/paired.py <==
"""Paired sensitivity analysis for the correction experiment (same episodes in every cell of a policy).
Exact McNemar (binomial on discordant pairs): one-sided for H1-H4 with Holm per policy, two-sided for the
exploratory DT-vs-bracket contrast, the Panda comparison, and the pooled selection strategies."""
import json
from pathlib import Path

from scipy.stats import binomtest

R = Path(__file__).resolve().parent.parent / "exp" / "out"
POL = {"XVLA": "dt", "PI05": "dt", "GROOT": "br", "TAU0": "br"}
HYP = [("H1", "g3_dt", "g3"), ("H2", "g3_brp", "g3"), ("H3a", "g3_brp_dt", "g3_brp"), ("H3b", "g3_brp_dt", "g3_dt"), ("H4", "lo_dt", "lo")]


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for r, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - r) * ps[i]))
        adj[i] = run
    return adj


def load(pol):
    d = {}
    for line in open(R / f"{pol}_p2.jsonl", encoding="utf-8"):
        e = json.loads(line)
        d.setdefault(e["cfg_id"], {})[(e["task_id"], e["init"])] = int(bool(e["success"]))
    return d


def mcn(a, b, alt):
    """a, b: lists of 0/1 on the same cases; tests a > b (alt='greater') or a != b."""
    n10 = sum(1 for x, y in zip(a, b) if x and not y)
    n01 = sum(1 for x, y in zip(a, b) if y and not x)
    if n10 + n01 == 0:
        return n10, n01, 1.0
    return n10, n01, binomtest(n10, n10 + n01, 0.5, alternative=alt).pvalue


pooled = {k: [] for k in ("none", "dt", "br", "both", "matched", "panda")}
for pol, m in POL.items():
    d = load(pol)
    keys = sorted(d["su_base"])
    v = lambda c: [d[c][k] for k in keys]
    assert all(len(d[c]) == 100 for c in d), pol
    print("==", pol)
    ps, rows = [], []
    for h, a, b in HYP:
        n10, n01, p = mcn(v(a), v(b), "greater")
        ps.append(p); rows.append((h, a, b, n10, n01))
    for (h, a, b, n10, n01), p, ph in zip(rows, ps, holm(ps)):
        _, _, pb = mcn(v(a), v("su_base"), "two-sided")
        print(f"  {h}: {a} {sum(v(a))} vs {b} {sum(v(b))}  +{n10}/-{n01}  p={p:.3g} holm={ph:.3g}  vs Panda p={pb:.3g}")
    n10, n01, p = mcn(v("g3_dt"), v("g3_brp"), "two-sided")
    print(f"  DT vs bracket: +{n10}/-{n01} two-sided p={p:.3g}")
    n10, n01, p = mcn(v("g3_dt"), v("g3_gs"), "two-sided")
    print(f"  DT vs GripSwap: +{n10}/-{n01} two-sided p={p:.3g}")
    pooled["none"] += v("g3"); pooled["dt"] += v("g3_dt"); pooled["br"] += v("g3_brp"); pooled["both"] += v("g3_brp_dt")
    pooled["matched"] += v("g3_dt") if m == "dt" else v("g3_brp"); pooled["panda"] += v("su_base")
print("== pooled (400 policy-episode cases)", {k: sum(x) for k, x in pooled.items()})
for other in ("none", "dt", "br", "both"):
    n10, n01, p = mcn(pooled["matched"], pooled[other], "two-sided")
    print(f"  matched vs {other}: +{n10}/-{n01} two-sided p={p:.3g}")


==> anc/release/analysis/paired.txt <==
== XVLA
  H1: g3_dt 39 vs g3 0  +39/-0  p=1.82e-12 holm=7.28e-12  vs Panda p=4.43e-14
  H2: g3_brp 14 vs g3 0  +14/-0  p=6.1e-05 holm=0.000122  vs Panda p=2.65e-22
  H3a: g3_brp_dt 33 vs g3_brp 14  +20/-1  p=1.05e-05 holm=3.15e-05  vs Panda p=8.47e-16
  H3b: g3_brp_dt 33 vs g3_dt 39  +10/-16  p=0.916 holm=0.916  vs Panda p=8.47e-16
  H4: lo_dt 92 vs lo 0  +92/-0  p=2.02e-28 holm=1.01e-27  vs Panda p=1
  DT vs bracket: +29/-4 two-sided p=1.09e-05
  DT vs GripSwap: +19/-18 two-sided p=1
== PI05
  H1: g3_dt 39 vs g3 1  +38/-0  p=3.64e-12 holm=1.46e-11  vs Panda p=1.17e-10
  H2: g3_brp 30 vs g3 1  +29/-0  p=1.86e-09 holm=5.59e-09  vs Panda p=3.29e-14
  H3a: g3_brp_dt 31 vs g3_brp 30  +12/-11  p=0.5 holm=1  vs Panda p=1.58e-15
  H3b: g3_brp_dt 31 vs g3_dt 39  +8/-16  p=0.968 holm=1  vs Panda p=1.58e-15
  H4: lo_dt 76 vs lo 0  +76/-0  p=1.32e-23 holm=6.62e-23  vs Panda p=0.0636
  DT vs bracket: +21/-12 two-sided p=0.163
  DT vs GripSwap: +22/-8 two-sided p=0.0161
== GROOT
  H1: g3_dt 22 vs g3 17  +13/-8  p=0.192 holm=0.383  vs Panda p=4.02e-21
  H2: g3_brp 65 vs g3 17  +51/-3  p=1.46e-12 holm=7.3e-12  vs Panda p=6.94e-08
  H3a: g3_brp_dt 66 vs g3_brp 65  +18/-17  p=0.5 holm=0.5  vs Panda p=2.98e-08
  H3b: g3_brp_dt 66 vs g3_dt 22  +49/-5  p=1.95e-10 holm=7.78e-10  vs Panda p=2.98e-08
  H4: lo_dt 92 vs lo 62  +33/-3  p=1.14e-07 holm=3.41e-07  vs Panda p=0.453
  DT vs bracket: +7/-50 two-sided p=4.24e-09
  DT vs GripSwap: +11/-22 two-sided p=0.0801
== TAU0
  H1: g3_dt 8 vs g3 17  +1/-10  p=1 holm=1  vs Panda p=6.46e-27
  H2: g3_brp 42 vs g3 17  +28/-3  p=2.32e-06 holm=6.97e-06  vs Panda p=1.58e-15
  H3a: g3_brp_dt 38 vs g3_brp 42  +6/-10  p=0.895 holm=1  vs Panda p=1.06e-16
  H3b: g3_brp_dt 38 vs g3_dt 8  +30/-0  p=9.31e-10 holm=4.66e-09  vs Panda p=1.06e-16
  H4: lo_dt 85 vs lo 49  +39/-3  p=2.82e-09 holm=1.13e-08  vs Panda p=0.000977
  DT vs bracket: +0/-34 two-sided p=1.16e-10
  DT vs GripSwap: +2/-24 two-sided p=1.05e-05
== pooled (400 policy-episode cases) {'none': 35, 'dt': 108, 'br': 151, 'both': 168, 'matched': 185, 'panda': 367}
  matched vs none: +156/-6 two-sided p=8.13e-39
  matched vs dt: +84/-7 two-sided p=7.12e-18
  matched vs br: +50/-16 two-sided p=3.33e-05
  matched vs both: +59/-42 two-sided p=0.111


==> anc/release/analysis/prepare_inputs.py <==
"""Reconstruct the JSON-lines inputs used by the published analysis scripts."""
import csv
import json
from pathlib import Path

def main():
    root = Path(__file__).resolve().parents[1]
    logs = root / "exp" / "out"
    logs.mkdir(parents=True, exist_ok=True)
    (root / "drafts" / "figs_new").mkdir(parents=True, exist_ok=True)
    for source in sorted((root / "outcomes").glob("*.csv")):
        output = logs / (source.stem + ".jsonl")
        with source.open(newline="", encoding="utf-8") as stream, output.open("w", encoding="utf-8") as dest:
            for row in csv.DictReader(stream):
                if row["success"] not in {"0", "1"}:
                    raise ValueError(f"Invalid binary outcome in {source.name}")
                record = {"cfg_id": row["cell"], "suite": row["suite"],
                          "task_id": int(row["task_id"]), "init": int(row["init"]),
                          "seed": int(row["seed"]), "success": row["success"] == "1"}
                dest.write(json.dumps(record) + "\n")

if __name__ == "__main__":
    main()


==> anc/release/analysis/verdicts.py <==
"""Per-cell successes and the pre-registered verdicts of docs/PREREG_P2_DT.md.
usage: python verdicts.py <policy jsonl> [...]"""
import json
import sys
from collections import defaultdict

from scipy.stats import fisher_exact

HYP = [("H1", "g3_dt", "g3"), ("H2", "g3_brp", "g3"), ("H3a", "g3_brp_dt", "g3_brp"), ("H3b", "g3_brp_dt", "g3_dt"), ("H4", "lo_dt", "lo")]


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for r, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - r) * ps[i]))
        adj[i] = run
    return adj


for f in sys.argv[1:]:
    cnt = defaultdict(lambda: [0, 0])
    seen = set()
    for line in open(f, encoding="utf-8"):
        e = json.loads(line)
        key = (e["cfg_id"], e.get("suite"), e.get("task_id"), e.get("init"), e.get("seed"))
        if key in seen:
            continue
        seen.add(key)
        cnt[e["cfg_id"]][0] += int(bool(e["success"]))
        cnt[e["cfg_id"]][1] += 1
    print("==", f)
    for k, (s, n) in cnt.items():
        print(f"  {k:10s} {s:3d}/{n}")
    ps, rows = [], []
    for h, a, b in HYP:
        if a not in cnt or b not in cnt:
            continue
        sa, na = cnt[a]; sb, nb = cnt[b]
        p = fisher_exact([[sa, na - sa], [sb, nb - sb]], alternative="greater")[1]
        ps.append(p); rows.append((h, a, b, sa, sb))
    base = cnt.get("su_base")
    for (h, a, b, sa, sb), p, ph in zip(rows, ps, holm(ps)):
        rec = ""
        if base:
            na = cnt[a][1]
            pb = fisher_exact([[sa, na - sa], [base[0], base[1] - base[0]]])[1]
            rec = f" vs base p={pb:.3g}"
        verdict = "improved" if ph < 0.05 else "n.s."
        if ph < 0.05 and base and pb >= 0.05:
            verdict = "recovered"
        print(f"  {h}: {a} {sa} vs {b} {sb}  p={p:.3g} holm={ph:.3g}{rec} -> {verdict}")


==> anc/release/analysis/verdicts_GROOT.txt <==
== exp/out/GROOT_p2.jsonl
  su_base     95/100
  g3          17/100
  g3_dt       22/100
  g3_gs       33/100
  g3_brp      65/100
  g3_brp_dt   66/100
  g3_br       65/100
  lo          62/100
  lo_dt       92/100
  H1: g3_dt 22 vs g3 17  p=0.238 holm=0.476 vs base p=2.22e-28 -> n.s.
  H2: g3_brp 65 vs g3 17  p=2.3e-12 holm=1.15e-11 vs base p=8.86e-08 -> improved
  H3a: g3_brp_dt 66 vs g3_brp 65  p=0.5 holm=0.5 vs base p=1.9e-07 -> n.s.
  H3b: g3_brp_dt 66 vs g3_dt 22  p=2.3e-10 holm=9.19e-10 vs base p=1.9e-07 -> improved
  H4: lo_dt 92 vs lo 62  p=2.62e-07 holm=7.87e-07 vs base p=0.568 -> recovered


==> anc/release/analysis/verdicts_PI05.txt <==
== exp/out/PI05_p2.jsonl
  su_base     85/100
  g3           1/100
  g3_dt       39/100
  g3_gs       25/100
  g3_brp      30/100
  g3_brp_dt   31/100
  g3_br       30/100
  lo           0/100
  lo_dt       76/100
  H1: g3_dt 39 vs g3 1  p=4.46e-13 holm=1.79e-12 vs base p=1.84e-11 -> improved
  H2: g3_brp 30 vs g3 1  p=1.34e-09 holm=4.01e-09 vs base p=1.68e-15 -> improved
  H3a: g3_brp_dt 31 vs g3_brp 30  p=0.5 holm=1 vs base p=5.19e-15 -> n.s.
  H3b: g3_brp_dt 31 vs g3_dt 39  p=0.909 holm=1 vs base p=5.19e-15 -> n.s.
  H4: lo_dt 76 vs lo 0  p=2.87e-34 holm=1.44e-33 vs base p=0.153 -> recovered


==> anc/release/analysis/verdicts_TAU0.txt <==
== exp/out/TAU0_p2.jsonl
  su_base     96/100
  g3          17/100
  g3_dt        8/100
  g3_gs       30/100
  g3_brp      42/100
  g3_brp_dt   38/100
  g3_br       42/100
  lo          49/100
  lo_dt       85/100
  H1: g3_dt 8 vs g3 17  p=0.985 holm=1 vs base p=1.9e-41 -> n.s.
  H2: g3_brp 42 vs g3 17  p=8.51e-05 holm=0.000255 vs base p=6.3e-18 -> improved
  H3a: g3_brp_dt 38 vs g3_brp 42  p=0.765 holm=1 vs base p=6.27e-20 -> n.s.
  H3b: g3_brp_dt 38 vs g3_dt 8  p=2.62e-07 holm=1.05e-06 vs base p=6.27e-20 -> improved
  H4: lo_dt 85 vs lo 49  p=4.11e-08 holm=2.05e-07 vs base p=0.014 -> improved


==> anc/release/analysis/verdicts_XVLA.txt <==
== exp/out/XVLA_p2.jsonl
  su_base     91/100
  g3           0/100
  g3_dt       39/100
  g3_gs       38/100
  g3_brp      14/100
  g3_brp_dt   33/100
  g3_br       14/100
  lo           0/100
  lo_dt       92/100
  H1: g3_dt 39 vs g3 0  p=1.77e-14 holm=7.08e-14 vs base p=3.59e-15 -> improved
  H2: g3_brp 14 vs g3 0  p=3.75e-05 holm=0.000112 vs base p=2.42e-30 -> improved
  H3a: g3_brp_dt 33 vs g3_brp 14  p=0.00123 holm=0.00245 vs base p=4.24e-18 -> improved
  H3b: g3_brp_dt 33 vs g3_dt 39  p=0.849 holm=0.849 vs base p=4.24e-18 -> n.s.
  H4: lo_dt 92 vs lo 0  p=3.89e-48 holm=1.94e-47 vs base p=1 -> recovered


==> anc/release/configs/p2_cells.json <==
[
 {
  "cfg_id": "su_base",
  "factors": {}
 },
 {
  "cfg_id": "g3",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce"
   }
  }
 },
 {
  "cfg_id": "g3_dt",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 },
 {
  "cfg_id": "g3_gs",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce"
   },
   "gripswap": {
    "new": "OnRobot2FG7In_v2",
    "fill": "inpaint",
    "method": "telea",
    "radius": 5
   }
  }
 },
 {
  "cfg_id": "g3_brp",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.04209
    ]
   }
  }
 },
 {
  "cfg_id": "g3_brp_dt",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.04209
    ],
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers",
     "cam_shift": [
      0,
      0,
      0.04209
     ]
    }
   }
  }
 },
 {
  "cfg_id": "g3_br",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce_PandaLook_tcp",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.04209
    ],
    "dual_look": {
     "agentview": "swap",
     "robot0_eye_in_hand": "swap"
    }
   }
  }
 },
 {
  "cfg_id": "g3_br_gs",
  "factors": {
   "setup": {
    "gripper": "OnRobot2FG7In_v2_RatedForce_PandaLook_tcp",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.04209
    ],
    "dual_look": {
     "agentview": "swap",
     "robot0_eye_in_hand": "swap"
    }
   },
   "gripswap": {
    "new": "OnRobot2FG7In_v2_wz042_norm",
    "fill": "inpaint",
    "method": "telea",
    "radius": 5
   }
  }
 },
 {
  "cfg_id": "lo",
  "factors": {
   "setup": {
    "gripper": "PandaWith2FG7Look_flange"
   }
  }
 },
 {
  "cfg_id": "lo_dt",
  "factors": {
   "setup": {
    "gripper": "PandaWith2FG7Look_flange",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 }
]

==> anc/release/configs/p2g_corr.json <==
[
 {
  "cfg_id": "su_base",
  "factors": {}
 },
 {
  "cfg_id": "he",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF"
   }
  }
 },
 {
  "cfg_id": "he_dt",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 },
 {
  "cfg_id": "he_brp",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0536
    ]
   }
  }
 },
 {
  "cfg_id": "he_brp_dt",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0536
    ],
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers",
     "cam_shift": [
      0,
      0,
      0.0536
     ]
    }
   }
  }
 },
 {
  "cfg_id": "pg",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF"
   }
  }
 },
 {
  "cfg_id": "pg_dt",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 },
 {
  "cfg_id": "pg_brp",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0238
    ]
   }
  }
 },
 {
  "cfg_id": "pg_brp_dt",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0238
    ],
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers",
     "cam_shift": [
      0,
      0,
      0.0238
     ]
    }
   }
  }
 }
]

==> anc/release/configs/p2g_diag.json <==
[
 {
  "cfg_id": "he_A",
  "factors": {
   "setup": {
    "gripper": "PandaWithHandELook_flange"
   }
  }
 },
 {
  "cfg_id": "he_P",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF_PandaLook_flange"
   }
  }
 },
 {
  "cfg_id": "pg_A",
  "factors": {
   "setup": {
    "gripper": "PandaWithPGCLook_flange"
   }
  }
 },
 {
  "cfg_id": "pg_P",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF_PandaLook_flange"
   }
  }
 }
]

==> anc/release/configs/p2g_rep.json <==
[
 {
  "cfg_id": "he_A",
  "factors": {
   "setup": {
    "gripper": "PandaWithHandELook_flange"
   }
  }
 },
 {
  "cfg_id": "he_P",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF_PandaLook_flange"
   }
  }
 },
 {
  "cfg_id": "pg_A",
  "factors": {
   "setup": {
    "gripper": "PandaWithPGCLook_flange"
   }
  }
 },
 {
  "cfg_id": "pg_P",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF_PandaLook_flange"
   }
  }
 },
 {
  "cfg_id": "he_dt",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 },
 {
  "cfg_id": "he_brp",
  "factors": {
   "setup": {
    "gripper": "RobotiqHandE_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0536
    ]
   }
  }
 },
 {
  "cfg_id": "pg_dt",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF",
    "dt_comp": {
     "bg": "telea",
     "align": "flange",
     "parts": "fingers"
    }
   }
  }
 },
 {
  "cfg_id": "pg_brp",
  "factors": {
   "setup": {
    "gripper": "DHPGC5035_v3_RF",
    "tcp_match": 1,
    "grip_state_norm": 1,
    "wrist_pos_delta": [
     0,
     0,
     0.0238
    ]
   }
  }
 }
]

==> anc/release/outcomes/GROOT_p2.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,0
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,1
su_base,libero_spatial,5,44,0,0
su_base,libero_spatial,5,45,0,1
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,1
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
g3,libero_spatial,0,40,0,0
g3,libero_spatial,0,41,0,0
g3,libero_spatial,0,42,0,1
g3,libero_spatial,0,43,0,0
g3,libero_spatial,0,44,0,0
g3,libero_spatial,0,45,0,0
g3,libero_spatial,0,46,0,0
g3,libero_spatial,0,47,0,0
g3,libero_spatial,0,48,0,0
g3,libero_spatial,0,49,0,1
g3,libero_spatial,1,40,0,0
g3,libero_spatial,1,41,0,0
g3,libero_spatial,1,42,0,0
g3,libero_spatial,1,43,0,1
g3,libero_spatial,1,44,0,0
g3,libero_spatial,1,45,0,0
g3,libero_spatial,1,46,0,0
g3,libero_spatial,1,47,0,0
g3,libero_spatial,1,48,0,0
g3,libero_spatial,1,49,0,0
g3,libero_spatial,2,40,0,0
g3,libero_spatial,2,41,0,1
g3,libero_spatial,2,42,0,0
g3,libero_spatial,2,43,0,0
g3,libero_spatial,2,44,0,0
g3,libero_spatial,2,45,0,1
g3,libero_spatial,2,46,0,1
g3,libero_spatial,2,47,0,1
g3,libero_spatial,2,48,0,0
g3,libero_spatial,2,49,0,1
g3,libero_spatial,3,40,0,0
g3,libero_spatial,3,41,0,0
g3,libero_spatial,3,42,0,0
g3,libero_spatial,3,43,0,0
g3,libero_spatial,3,44,0,0
g3,libero_spatial,3,45,0,0
g3,libero_spatial,3,46,0,0
g3,libero_spatial,3,47,0,0
g3,libero_spatial,3,48,0,0
g3,libero_spatial,3,49,0,0
g3,libero_spatial,4,40,0,0
g3,libero_spatial,4,41,0,0
g3,libero_spatial,4,42,0,0
g3,libero_spatial,4,43,0,1
g3,libero_spatial,4,44,0,0
g3,libero_spatial,4,45,0,0
g3,libero_spatial,4,46,0,0
g3,libero_spatial,4,47,0,0
g3,libero_spatial,4,48,0,0
g3,libero_spatial,4,49,0,0
g3,libero_spatial,5,40,0,0
g3,libero_spatial,5,41,0,1
g3,libero_spatial,5,42,0,0
g3,libero_spatial,5,43,0,0
g3,libero_spatial,5,44,0,1
g3,libero_spatial,5,45,0,0
g3,libero_spatial,5,46,0,0
g3,libero_spatial,5,47,0,0
g3,libero_spatial,5,48,0,0
g3,libero_spatial,5,49,0,1
g3,libero_spatial,6,40,0,0
g3,libero_spatial,6,41,0,0
g3,libero_spatial,6,42,0,0
g3,libero_spatial,6,43,0,0
g3,libero_spatial,6,44,0,0
g3,libero_spatial,6,45,0,0
g3,libero_spatial,6,46,0,0
g3,libero_spatial,6,47,0,0
g3,libero_spatial,6,48,0,1
g3,libero_spatial,6,49,0,1
g3,libero_spatial,7,40,0,0
g3,libero_spatial,7,41,0,0
g3,libero_spatial,7,42,0,0
g3,libero_spatial,7,43,0,0
g3,libero_spatial,7,44,0,0
g3,libero_spatial,7,45,0,0
g3,libero_spatial,7,46,0,0
g3,libero_spatial,7,47,0,0
g3,libero_spatial,7,48,0,0
g3,libero_spatial,7,49,0,0
g3,libero_spatial,8,40,0,1
g3,libero_spatial,8,41,0,1
g3,libero_spatial,8,42,0,0
g3,libero_spatial,8,43,0,0
g3,libero_spatial,8,44,0,0
g3,libero_spatial,8,45,0,1
g3,libero_spatial,8,46,0,0
g3,libero_spatial,8,47,0,0
g3,libero_spatial,8,48,0,0
g3,libero_spatial,8,49,0,0
g3,libero_spatial,9,40,0,0
g3,libero_spatial,9,41,0,0
g3,libero_spatial,9,42,0,0
g3,libero_spatial,9,43,0,0
g3,libero_spatial,9,44,0,0
g3,libero_spatial,9,45,0,0
g3,libero_spatial,9,46,0,0
g3,libero_spatial,9,47,0,0
g3,libero_spatial,9,48,0,0
g3,libero_spatial,9,49,0,0
g3_dt,libero_spatial,0,40,0,0
g3_dt,libero_spatial,0,41,0,0
g3_dt,libero_spatial,0,42,0,0
g3_dt,libero_spatial,0,43,0,1
g3_dt,libero_spatial,0,44,0,0
g3_dt,libero_spatial,0,45,0,0
g3_dt,libero_spatial,0,46,0,0
g3_dt,libero_spatial,0,47,0,0
g3_dt,libero_spatial,0,48,0,0
g3_dt,libero_spatial,0,49,0,1
g3_dt,libero_spatial,1,40,0,0
g3_dt,libero_spatial,1,41,0,1
g3_dt,libero_spatial,1,42,0,1
g3_dt,libero_spatial,1,43,0,0
g3_dt,libero_spatial,1,44,0,0
g3_dt,libero_spatial,1,45,0,0
g3_dt,libero_spatial,1,46,0,1
g3_dt,libero_spatial,1,47,0,0
g3_dt,libero_spatial,1,48,0,0
g3_dt,libero_spatial,1,49,0,1
g3_dt,libero_spatial,2,40,0,0
g3_dt,libero_spatial,2,41,0,1
g3_dt,libero_spatial,2,42,0,0
g3_dt,libero_spatial,2,43,0,1
g3_dt,libero_spatial,2,44,0,0
g3_dt,libero_spatial,2,45,0,0
g3_dt,libero_spatial,2,46,0,1
g3_dt,libero_spatial,2,47,0,1
g3_dt,libero_spatial,2,48,0,1
g3_dt,libero_spatial,2,49,0,0
g3_dt,libero_spatial,3,40,0,0
g3_dt,libero_spatial,3,41,0,0
g3_dt,libero_spatial,3,42,0,0
g3_dt,libero_spatial,3,43,0,0
g3_dt,libero_spatial,3,44,0,0
g3_dt,libero_spatial,3,45,0,0
g3_dt,libero_spatial,3,46,0,0
g3_dt,libero_spatial,3,47,0,0
g3_dt,libero_spatial,3,48,0,0
g3_dt,libero_spatial,3,49,0,0
g3_dt,libero_spatial,4,40,0,0
g3_dt,libero_spatial,4,41,0,0
g3_dt,libero_spatial,4,42,0,1
g3_dt,libero_spatial,4,43,0,1
g3_dt,libero_spatial,4,44,0,0
g3_dt,libero_spatial,4,45,0,1
g3_dt,libero_spatial,4,46,0,0
g3_dt,libero_spatial,4,47,0,0
g3_dt,libero_spatial,4,48,0,0
g3_dt,libero_spatial,4,49,0,0
g3_dt,libero_spatial,5,40,0,0
g3_dt,libero_spatial,5,41,0,1
g3_dt,libero_spatial,5,42,0,0
g3_dt,libero_spatial,5,43,0,0
g3_dt,libero_spatial,5,44,0,0
g3_dt,libero_spatial,5,45,0,0
g3_dt,libero_spatial,5,46,0,0
g3_dt,libero_spatial,5,47,0,0
g3_dt,libero_spatial,5,48,0,0
g3_dt,libero_spatial,5,49,0,0
g3_dt,libero_spatial,6,40,0,0
g3_dt,libero_spatial,6,41,0,0
g3_dt,libero_spatial,6,42,0,0
g3_dt,libero_spatial,6,43,0,1
g3_dt,libero_spatial,6,44,0,1
g3_dt,libero_spatial,6,45,0,0
g3_dt,libero_spatial,6,46,0,0
g3_dt,libero_spatial,6,47,0,0
g3_dt,libero_spatial,6,48,0,1
g3_dt,libero_spatial,6,49,0,1
g3_dt,libero_spatial,7,40,0,0
g3_dt,libero_spatial,7,41,0,0
g3_dt,libero_spatial,7,42,0,0
g3_dt,libero_spatial,7,43,0,0
g3_dt,libero_spatial,7,44,0,0
g3_dt,libero_spatial,7,45,0,0
g3_dt,libero_spatial,7,46,0,0
g3_dt,libero_spatial,7,47,0,0
g3_dt,libero_spatial,7,48,0,0
g3_dt,libero_spatial,7,49,0,0
g3_dt,libero_spatial,8,40,0,0
g3_dt,libero_spatial,8,41,0,1
g3_dt,libero_spatial,8,42,0,0
g3_dt,libero_spatial,8,43,0,0
g3_dt,libero_spatial,8,44,0,0
g3_dt,libero_spatial,8,45,0,0
g3_dt,libero_spatial,8,46,0,1
g3_dt,libero_spatial,8,47,0,0
g3_dt,libero_spatial,8,48,0,1
g3_dt,libero_spatial,8,49,0,0
g3_dt,libero_spatial,9,40,0,0
g3_dt,libero_spatial,9,41,0,0
g3_dt,libero_spatial,9,42,0,0
g3_dt,libero_spatial,9,43,0,0
g3_dt,libero_spatial,9,44,0,0
g3_dt,libero_spatial,9,45,0,0
g3_dt,libero_spatial,9,46,0,0
g3_dt,libero_spatial,9,47,0,0
g3_dt,libero_spatial,9,48,0,0
g3_dt,libero_spatial,9,49,0,0
g3_gs,libero_spatial,0,40,0,0
g3_gs,libero_spatial,0,41,0,1
g3_gs,libero_spatial,0,42,0,0
g3_gs,libero_spatial,0,43,0,1
g3_gs,libero_spatial,0,44,0,0
g3_gs,libero_spatial,0,45,0,0
g3_gs,libero_spatial,0,46,0,0
g3_gs,libero_spatial,0,47,0,0
g3_gs,libero_spatial,0,48,0,0
g3_gs,libero_spatial,0,49,0,1
g3_gs,libero_spatial,1,40,0,1
g3_gs,libero_spatial,1,41,0,1
g3_gs,libero_spatial,1,42,0,0
g3_gs,libero_spatial,1,43,0,1
g3_gs,libero_spatial,1,44,0,0
g3_gs,libero_spatial,1,45,0,0
g3_gs,libero_spatial,1,46,0,0
g3_gs,libero_spatial,1,47,0,0
g3_gs,libero_spatial,1,48,0,1
g3_gs,libero_spatial,1,49,0,1
g3_gs,libero_spatial,2,40,0,1
g3_gs,libero_spatial,2,41,0,1
g3_gs,libero_spatial,2,42,0,1
g3_gs,libero_spatial,2,43,0,1
g3_gs,libero_spatial,2,44,0,1
g3_gs,libero_spatial,2,45,0,1
g3_gs,libero_spatial,2,46,0,0
g3_gs,libero_spatial,2,47,0,1
g3_gs,libero_spatial,2,48,0,1
g3_gs,libero_spatial,2,49,0,1
g3_gs,libero_spatial,3,40,0,0
g3_gs,libero_spatial,3,41,0,1
g3_gs,libero_spatial,3,42,0,0
g3_gs,libero_spatial,3,43,0,1
g3_gs,libero_spatial,3,44,0,1
g3_gs,libero_spatial,3,45,0,0
g3_gs,libero_spatial,3,46,0,1
g3_gs,libero_spatial,3,47,0,0
g3_gs,libero_spatial,3,48,0,0
g3_gs,libero_spatial,3,49,0,0
g3_gs,libero_spatial,4,40,0,0
g3_gs,libero_spatial,4,41,0,1
g3_gs,libero_spatial,4,42,0,0
g3_gs,libero_spatial,4,43,0,0
g3_gs,libero_spatial,4,44,0,0
g3_gs,libero_spatial,4,45,0,1
g3_gs,libero_spatial,4,46,0,0
g3_gs,libero_spatial,4,47,0,0
g3_gs,libero_spatial,4,48,0,0
g3_gs,libero_spatial,4,49,0,0
g3_gs,libero_spatial,5,40,0,0
g3_gs,libero_spatial,5,41,0,0
g3_gs,libero_spatial,5,42,0,0
g3_gs,libero_spatial,5,43,0,0
g3_gs,libero_spatial,5,44,0,0
g3_gs,libero_spatial,5,45,0,0
g3_gs,libero_spatial,5,46,0,0
g3_gs,libero_spatial,5,47,0,1
g3_gs,libero_spatial,5,48,0,0
g3_gs,libero_spatial,5,49,0,0
g3_gs,libero_spatial,6,40,0,0
g3_gs,libero_spatial,6,41,0,0
g3_gs,libero_spatial,6,42,0,1
g3_gs,libero_spatial,6,43,0,1
g3_gs,libero_spatial,6,44,0,0
g3_gs,libero_spatial,6,45,0,0
g3_gs,libero_spatial,6,46,0,1
g3_gs,libero_spatial,6,47,0,0
g3_gs,libero_spatial,6,48,0,0
g3_gs,libero_spatial,6,49,0,0
g3_gs,libero_spatial,7,40,0,0
g3_gs,libero_spatial,7,41,0,0
g3_gs,libero_spatial,7,42,0,0
g3_gs,libero_spatial,7,43,0,0
g3_gs,libero_spatial,7,44,0,0
g3_gs,libero_spatial,7,45,0,0
g3_gs,libero_spatial,7,46,0,0
g3_gs,libero_spatial,7,47,0,0
g3_gs,libero_spatial,7,48,0,1
g3_gs,libero_spatial,7,49,0,0
g3_gs,libero_spatial,8,40,0,0
g3_gs,libero_spatial,8,41,0,1
g3_gs,libero_spatial,8,42,0,0
g3_gs,libero_spatial,8,43,0,1
g3_gs,libero_spatial,8,44,0,1
g3_gs,libero_spatial,8,45,0,0
g3_gs,libero_spatial,8,46,0,0
g3_gs,libero_spatial,8,47,0,0
g3_gs,libero_spatial,8,48,0,0
g3_gs,libero_spatial,8,49,0,0
g3_gs,libero_spatial,9,40,0,0
g3_gs,libero_spatial,9,41,0,0
g3_gs,libero_spatial,9,42,0,0
g3_gs,libero_spatial,9,43,0,0
g3_gs,libero_spatial,9,44,0,0
g3_gs,libero_spatial,9,45,0,0
g3_gs,libero_spatial,9,46,0,0
g3_gs,libero_spatial,9,47,0,0
g3_gs,libero_spatial,9,48,0,1
g3_gs,libero_spatial,9,49,0,1
g3_brp,libero_spatial,0,40,0,0
g3_brp,libero_spatial,0,41,0,1
g3_brp,libero_spatial,0,42,0,1
g3_brp,libero_spatial,0,43,0,1
g3_brp,libero_spatial,0,44,0,0
g3_brp,libero_spatial,0,45,0,1
g3_brp,libero_spatial,0,46,0,1
g3_brp,libero_spatial,0,47,0,0
g3_brp,libero_spatial,0,48,0,0
g3_brp,libero_spatial,0,49,0,0
g3_brp,libero_spatial,1,40,0,1
g3_brp,libero_spatial,1,41,0,1
g3_brp,libero_spatial,1,42,0,0
g3_brp,libero_spatial,1,43,0,1
g3_brp,libero_spatial,1,44,0,0
g3_brp,libero_spatial,1,45,0,0
g3_brp,libero_spatial,1,46,0,0
g3_brp,libero_spatial,1,47,0,1
g3_brp,libero_spatial,1,48,0,1
g3_brp,libero_spatial,1,49,0,1
g3_brp,libero_spatial,2,40,0,1
g3_brp,libero_spatial,2,41,0,1
g3_brp,libero_spatial,2,42,0,1
g3_brp,libero_spatial,2,43,0,1
g3_brp,libero_spatial,2,44,0,1
g3_brp,libero_spatial,2,45,0,1
g3_brp,libero_spatial,2,46,0,1
g3_brp,libero_spatial,2,47,0,1
g3_brp,libero_spatial,2,48,0,1
g3_brp,libero_spatial,2,49,0,1
g3_brp,libero_spatial,3,40,0,0
g3_brp,libero_spatial,3,41,0,0
g3_brp,libero_spatial,3,42,0,0
g3_brp,libero_spatial,3,43,0,0
g3_brp,libero_spatial,3,44,0,1
g3_brp,libero_spatial,3,45,0,1
g3_brp,libero_spatial,3,46,0,1
g3_brp,libero_spatial,3,47,0,1
g3_brp,libero_spatial,3,48,0,0
g3_brp,libero_spatial,3,49,0,1
g3_brp,libero_spatial,4,40,0,1
g3_brp,libero_spatial,4,41,0,0
g3_brp,libero_spatial,4,42,0,1
g3_brp,libero_spatial,4,43,0,1
g3_brp,libero_spatial,4,44,0,1
g3_brp,libero_spatial,4,45,0,1
g3_brp,libero_spatial,4,46,0,0
g3_brp,libero_spatial,4,47,0,1
g3_brp,libero_spatial,4,48,0,1
g3_brp,libero_spatial,4,49,0,1
g3_brp,libero_spatial,5,40,0,0
g3_brp,libero_spatial,5,41,0,1
g3_brp,libero_spatial,5,42,0,0
g3_brp,libero_spatial,5,43,0,0
g3_brp,libero_spatial,5,44,0,1
g3_brp,libero_spatial,5,45,0,0
g3_brp,libero_spatial,5,46,0,1
g3_brp,libero_spatial,5,47,0,0
g3_brp,libero_spatial,5,48,0,1
g3_brp,libero_spatial,5,49,0,0
g3_brp,libero_spatial,6,40,0,1
g3_brp,libero_spatial,6,41,0,1
g3_brp,libero_spatial,6,42,0,0
g3_brp,libero_spatial,6,43,0,0
g3_brp,libero_spatial,6,44,0,1
g3_brp,libero_spatial,6,45,0,1
g3_brp,libero_spatial,6,46,0,0
g3_brp,libero_spatial,6,47,0,1
g3_brp,libero_spatial,6,48,0,1
g3_brp,libero_spatial,6,49,0,0
g3_brp,libero_spatial,7,40,0,1
g3_brp,libero_spatial,7,41,0,0
g3_brp,libero_spatial,7,42,0,0
g3_brp,libero_spatial,7,43,0,1
g3_brp,libero_spatial,7,44,0,1
g3_brp,libero_spatial,7,45,0,1
g3_brp,libero_spatial,7,46,0,1
g3_brp,libero_spatial,7,47,0,1
g3_brp,libero_spatial,7,48,0,1
g3_brp,libero_spatial,7,49,0,0
g3_brp,libero_spatial,8,40,0,1
g3_brp,libero_spatial,8,41,0,1
g3_brp,libero_spatial,8,42,0,0
g3_brp,libero_spatial,8,43,0,1
g3_brp,libero_spatial,8,44,0,0
g3_brp,libero_spatial,8,45,0,1
g3_brp,libero_spatial,8,46,0,0
g3_brp,libero_spatial,8,47,0,0
g3_brp,libero_spatial,8,48,0,0
g3_brp,libero_spatial,8,49,0,1
g3_brp,libero_spatial,9,40,0,1
g3_brp,libero_spatial,9,41,0,1
g3_brp,libero_spatial,9,42,0,1
g3_brp,libero_spatial,9,43,0,0
g3_brp,libero_spatial,9,44,0,1
g3_brp,libero_spatial,9,45,0,1
g3_brp,libero_spatial,9,46,0,1
g3_brp,libero_spatial,9,47,0,1
g3_brp,libero_spatial,9,48,0,1
g3_brp,libero_spatial,9,49,0,1
g3_brp_dt,libero_spatial,0,40,0,1
g3_brp_dt,libero_spatial,0,41,0,0
g3_brp_dt,libero_spatial,0,42,0,1
g3_brp_dt,libero_spatial,0,43,0,1
g3_brp_dt,libero_spatial,0,44,0,1
g3_brp_dt,libero_spatial,0,45,0,1
g3_brp_dt,libero_spatial,0,46,0,0
g3_brp_dt,libero_spatial,0,47,0,0
g3_brp_dt,libero_spatial,0,48,0,0
g3_brp_dt,libero_spatial,0,49,0,0
g3_brp_dt,libero_spatial,1,40,0,1
g3_brp_dt,libero_spatial,1,41,0,1
g3_brp_dt,libero_spatial,1,42,0,0
g3_brp_dt,libero_spatial,1,43,0,1
g3_brp_dt,libero_spatial,1,44,0,1
g3_brp_dt,libero_spatial,1,45,0,1
g3_brp_dt,libero_spatial,1,46,0,0
g3_brp_dt,libero_spatial,1,47,0,0
g3_brp_dt,libero_spatial,1,48,0,1
g3_brp_dt,libero_spatial,1,49,0,1
g3_brp_dt,libero_spatial,2,40,0,1
g3_brp_dt,libero_spatial,2,41,0,1
g3_brp_dt,libero_spatial,2,42,0,1
g3_brp_dt,libero_spatial,2,43,0,1
g3_brp_dt,libero_spatial,2,44,0,0
g3_brp_dt,libero_spatial,2,45,0,0
g3_brp_dt,libero_spatial,2,46,0,1
g3_brp_dt,libero_spatial,2,47,0,1
g3_brp_dt,libero_spatial,2,48,0,1
g3_brp_dt,libero_spatial,2,49,0,1
g3_brp_dt,libero_spatial,3,40,0,1
g3_brp_dt,libero_spatial,3,41,0,0
g3_brp_dt,libero_spatial,3,42,0,0
g3_brp_dt,libero_spatial,3,43,0,1
g3_brp_dt,libero_spatial,3,44,0,1
g3_brp_dt,libero_spatial,3,45,0,1
g3_brp_dt,libero_spatial,3,46,0,1
g3_brp_dt,libero_spatial,3,47,0,0
g3_brp_dt,libero_spatial,3,48,0,0
g3_brp_dt,libero_spatial,3,49,0,1
g3_brp_dt,libero_spatial,4,40,0,1
g3_brp_dt,libero_spatial,4,41,0,0
g3_brp_dt,libero_spatial,4,42,0,1
g3_brp_dt,libero_spatial,4,43,0,1
g3_brp_dt,libero_spatial,4,44,0,1
g3_brp_dt,libero_spatial,4,45,0,0
g3_brp_dt,libero_spatial,4,46,0,1
g3_brp_dt,libero_spatial,4,47,0,1
g3_brp_dt,libero_spatial,4,48,0,1
g3_brp_dt,libero_spatial,4,49,0,1
g3_brp_dt,libero_spatial,5,40,0,0
g3_brp_dt,libero_spatial,5,41,0,1
g3_brp_dt,libero_spatial,5,42,0,0
g3_brp_dt,libero_spatial,5,43,0,0
g3_brp_dt,libero_spatial,5,44,0,0
g3_brp_dt,libero_spatial,5,45,0,0
g3_brp_dt,libero_spatial,5,46,0,0
g3_brp_dt,libero_spatial,5,47,0,0
g3_brp_dt,libero_spatial,5,48,0,1
g3_brp_dt,libero_spatial,5,49,0,1
g3_brp_dt,libero_spatial,6,40,0,1
g3_brp_dt,libero_spatial,6,41,0,1
g3_brp_dt,libero_spatial,6,42,0,1
g3_brp_dt,libero_spatial,6,43,0,1
g3_brp_dt,libero_spatial,6,44,0,1
g3_brp_dt,libero_spatial,6,45,0,1
g3_brp_dt,libero_spatial,6,46,0,1
g3_brp_dt,libero_spatial,6,47,0,1
g3_brp_dt,libero_spatial,6,48,0,1
g3_brp_dt,libero_spatial,6,49,0,1
g3_brp_dt,libero_spatial,7,40,0,1
g3_brp_dt,libero_spatial,7,41,0,0
g3_brp_dt,libero_spatial,7,42,0,1
g3_brp_dt,libero_spatial,7,43,0,1
g3_brp_dt,libero_spatial,7,44,0,0
g3_brp_dt,libero_spatial,7,45,0,0
g3_brp_dt,libero_spatial,7,46,0,1
g3_brp_dt,libero_spatial,7,47,0,1
g3_brp_dt,libero_spatial,7,48,0,1
g3_brp_dt,libero_spatial,7,49,0,1
g3_brp_dt,libero_spatial,8,40,0,0
g3_brp_dt,libero_spatial,8,41,0,0
g3_brp_dt,libero_spatial,8,42,0,0
g3_brp_dt,libero_spatial,8,43,0,1
g3_brp_dt,libero_spatial,8,44,0,1
g3_brp_dt,libero_spatial,8,45,0,1
g3_brp_dt,libero_spatial,8,46,0,1
g3_brp_dt,libero_spatial,8,47,0,0
g3_brp_dt,libero_spatial,8,48,0,1
g3_brp_dt,libero_spatial,8,49,0,1
g3_brp_dt,libero_spatial,9,40,0,0
g3_brp_dt,libero_spatial,9,41,0,0
g3_brp_dt,libero_spatial,9,42,0,1
g3_brp_dt,libero_spatial,9,43,0,1
g3_brp_dt,libero_spatial,9,44,0,0
g3_brp_dt,libero_spatial,9,45,0,1
g3_brp_dt,libero_spatial,9,46,0,1
g3_brp_dt,libero_spatial,9,47,0,0
g3_brp_dt,libero_spatial,9,48,0,1
g3_brp_dt,libero_spatial,9,49,0,1
g3_br,libero_spatial,0,40,0,0
g3_br,libero_spatial,0,41,0,1
g3_br,libero_spatial,0,42,0,1
g3_br,libero_spatial,0,43,0,1
g3_br,libero_spatial,0,44,0,0
g3_br,libero_spatial,0,45,0,1
g3_br,libero_spatial,0,46,0,1
g3_br,libero_spatial,0,47,0,0
g3_br,libero_spatial,0,48,0,0
g3_br,libero_spatial,0,49,0,0
g3_br,libero_spatial,1,40,0,1
g3_br,libero_spatial,1,41,0,1
g3_br,libero_spatial,1,42,0,0
g3_br,libero_spatial,1,43,0,1
g3_br,libero_spatial,1,44,0,0
g3_br,libero_spatial,1,45,0,0
g3_br,libero_spatial,1,46,0,0
g3_br,libero_spatial,1,47,0,1
g3_br,libero_spatial,1,48,0,1
g3_br,libero_spatial,1,49,0,1
g3_br,libero_spatial,2,40,0,1
g3_br,libero_spatial,2,41,0,1
g3_br,libero_spatial,2,42,0,1
g3_br,libero_spatial,2,43,0,1
g3_br,libero_spatial,2,44,0,1
g3_br,libero_spatial,2,45,0,1
g3_br,libero_spatial,2,46,0,1
g3_br,libero_spatial,2,47,0,1
g3_br,libero_spatial,2,48,0,1
g3_br,libero_spatial,2,49,0,1
g3_br,libero_spatial,3,40,0,0
g3_br,libero_spatial,3,41,0,0
g3_br,libero_spatial,3,42,0,0
g3_br,libero_spatial,3,43,0,0
g3_br,libero_spatial,3,44,0,1
g3_br,libero_spatial,3,45,0,1
g3_br,libero_spatial,3,46,0,1
g3_br,libero_spatial,3,47,0,1
g3_br,libero_spatial,3,48,0,0
g3_br,libero_spatial,3,49,0,1
g3_br,libero_spatial,4,40,0,1
g3_br,libero_spatial,4,41,0,0
g3_br,libero_spatial,4,42,0,1
g3_br,libero_spatial,4,43,0,1
g3_br,libero_spatial,4,44,0,1
g3_br,libero_spatial,4,45,0,1
g3_br,libero_spatial,4,46,0,0
g3_br,libero_spatial,4,47,0,1
g3_br,libero_spatial,4,48,0,1
g3_br,libero_spatial,4,49,0,1
g3_br,libero_spatial,5,40,0,0
g3_br,libero_spatial,5,41,0,1
g3_br,libero_spatial,5,42,0,0
g3_br,libero_spatial,5,43,0,0
g3_br,libero_spatial,5,44,0,1
g3_br,libero_spatial,5,45,0,0
g3_br,libero_spatial,5,46,0,1
g3_br,libero_spatial,5,47,0,0
g3_br,libero_spatial,5,48,0,1
g3_br,libero_spatial,5,49,0,0
g3_br,libero_spatial,6,40,0,1
g3_br,libero_spatial,6,41,0,1
g3_br,libero_spatial,6,42,0,0
g3_br,libero_spatial,6,43,0,0
g3_br,libero_spatial,6,44,0,1
g3_br,libero_spatial,6,45,0,1
g3_br,libero_spatial,6,46,0,0
g3_br,libero_spatial,6,47,0,1
g3_br,libero_spatial,6,48,0,1
g3_br,libero_spatial,6,49,0,0
g3_br,libero_spatial,7,40,0,1
g3_br,libero_spatial,7,41,0,0
g3_br,libero_spatial,7,42,0,0
g3_br,libero_spatial,7,43,0,1
g3_br,libero_spatial,7,44,0,1
g3_br,libero_spatial,7,45,0,1
g3_br,libero_spatial,7,46,0,1
g3_br,libero_spatial,7,47,0,1
g3_br,libero_spatial,7,48,0,1
g3_br,libero_spatial,7,49,0,0
g3_br,libero_spatial,8,40,0,1
g3_br,libero_spatial,8,41,0,1
g3_br,libero_spatial,8,42,0,0
g3_br,libero_spatial,8,43,0,1
g3_br,libero_spatial,8,44,0,0
g3_br,libero_spatial,8,45,0,1
g3_br,libero_spatial,8,46,0,0
g3_br,libero_spatial,8,47,0,0
g3_br,libero_spatial,8,48,0,0
g3_br,libero_spatial,8,49,0,1
g3_br,libero_spatial,9,40,0,1
g3_br,libero_spatial,9,41,0,1
g3_br,libero_spatial,9,42,0,1
g3_br,libero_spatial,9,43,0,0
g3_br,libero_spatial,9,44,0,1
g3_br,libero_spatial,9,45,0,1
g3_br,libero_spatial,9,46,0,1
g3_br,libero_spatial,9,47,0,1
g3_br,libero_spatial,9,48,0,1
g3_br,libero_spatial,9,49,0,1
lo,libero_spatial,0,40,0,1
lo,libero_spatial,0,41,0,1
lo,libero_spatial,0,42,0,1
lo,libero_spatial,0,43,0,1
lo,libero_spatial,0,44,0,1
lo,libero_spatial,0,45,0,1
lo,libero_spatial,0,46,0,0
lo,libero_spatial,0,47,0,1
lo,libero_spatial,0,48,0,1
lo,libero_spatial,0,49,0,1
lo,libero_spatial,1,40,0,1
lo,libero_spatial,1,41,0,1
lo,libero_spatial,1,42,0,1
lo,libero_spatial,1,43,0,1
lo,libero_spatial,1,44,0,1
lo,libero_spatial,1,45,0,1
lo,libero_spatial,1,46,0,1
lo,libero_spatial,1,47,0,0
lo,libero_spatial,1,48,0,1
lo,libero_spatial,1,49,0,1
lo,libero_spatial,2,40,0,1
lo,libero_spatial,2,41,0,0
lo,libero_spatial,2,42,0,1
lo,libero_spatial,2,43,0,1
lo,libero_spatial,2,44,0,1
lo,libero_spatial,2,45,0,1
lo,libero_spatial,2,46,0,0
lo,libero_spatial,2,47,0,1
lo,libero_spatial,2,48,0,1
lo,libero_spatial,2,49,0,0
lo,libero_spatial,3,40,0,0
lo,libero_spatial,3,41,0,0
lo,libero_spatial,3,42,0,0
lo,libero_spatial,3,43,0,0
lo,libero_spatial,3,44,0,0
lo,libero_spatial,3,45,0,0
lo,libero_spatial,3,46,0,0
lo,libero_spatial,3,47,0,0
lo,libero_spatial,3,48,0,0
lo,libero_spatial,3,49,0,0
lo,libero_spatial,4,40,0,1
lo,libero_spatial,4,41,0,0
lo,libero_spatial,4,42,0,1
lo,libero_spatial,4,43,0,1
lo,libero_spatial,4,44,0,0
lo,libero_spatial,4,45,0,0
lo,libero_spatial,4,46,0,1
lo,libero_spatial,4,47,0,1
lo,libero_spatial,4,48,0,1
lo,libero_spatial,4,49,0,1
lo,libero_spatial,5,40,0,1
lo,libero_spatial,5,41,0,1
lo,libero_spatial,5,42,0,1
lo,libero_spatial,5,43,0,1
lo,libero_spatial,5,44,0,1
lo,libero_spatial,5,45,0,1
lo,libero_spatial,5,46,0,1
lo,libero_spatial,5,47,0,0
lo,libero_spatial,5,48,0,1
lo,libero_spatial,5,49,0,1
lo,libero_spatial,6,40,0,0
lo,libero_spatial,6,41,0,1
lo,libero_spatial,6,42,0,1
lo,libero_spatial,6,43,0,0
lo,libero_spatial,6,44,0,1
lo,libero_spatial,6,45,0,0
lo,libero_spatial,6,46,0,0
lo,libero_spatial,6,47,0,0
lo,libero_spatial,6,48,0,0
lo,libero_spatial,6,49,0,1
lo,libero_spatial,7,40,0,0
lo,libero_spatial,7,41,0,1
lo,libero_spatial,7,42,0,0
lo,libero_spatial,7,43,0,0
lo,libero_spatial,7,44,0,0
lo,libero_spatial,7,45,0,1
lo,libero_spatial,7,46,0,0
lo,libero_spatial,7,47,0,0
lo,libero_spatial,7,48,0,1
lo,libero_spatial,7,49,0,0
lo,libero_spatial,8,40,0,1
lo,libero_spatial,8,41,0,1
lo,libero_spatial,8,42,0,1
lo,libero_spatial,8,43,0,0
lo,libero_spatial,8,44,0,1
lo,libero_spatial,8,45,0,1
lo,libero_spatial,8,46,0,1
lo,libero_spatial,8,47,0,0
lo,libero_spatial,8,48,0,1
lo,libero_spatial,8,49,0,1
lo,libero_spatial,9,40,0,0
lo,libero_spatial,9,41,0,0
lo,libero_spatial,9,42,0,1
lo,libero_spatial,9,43,0,1
lo,libero_spatial,9,44,0,1
lo,libero_spatial,9,45,0,1
lo,libero_spatial,9,46,0,0
lo,libero_spatial,9,47,0,1
lo,libero_spatial,9,48,0,0
lo,libero_spatial,9,49,0,1
lo_dt,libero_spatial,0,40,0,1
lo_dt,libero_spatial,0,41,0,1
lo_dt,libero_spatial,0,42,0,1
lo_dt,libero_spatial,0,43,0,1
lo_dt,libero_spatial,0,44,0,1
lo_dt,libero_spatial,0,45,0,1
lo_dt,libero_spatial,0,46,0,1
lo_dt,libero_spatial,0,47,0,1
lo_dt,libero_spatial,0,48,0,1
lo_dt,libero_spatial,0,49,0,1
lo_dt,libero_spatial,1,40,0,1
lo_dt,libero_spatial,1,41,0,1
lo_dt,libero_spatial,1,42,0,1
lo_dt,libero_spatial,1,43,0,1
lo_dt,libero_spatial,1,44,0,1
lo_dt,libero_spatial,1,45,0,1
lo_dt,libero_spatial,1,46,0,1
lo_dt,libero_spatial,1,47,0,1
lo_dt,libero_spatial,1,48,0,1
lo_dt,libero_spatial,1,49,0,1
lo_dt,libero_spatial,2,40,0,1
lo_dt,libero_spatial,2,41,0,1
lo_dt,libero_spatial,2,42,0,1
lo_dt,libero_spatial,2,43,0,1
lo_dt,libero_spatial,2,44,0,1
lo_dt,libero_spatial,2,45,0,1
lo_dt,libero_spatial,2,46,0,1
lo_dt,libero_spatial,2,47,0,1
lo_dt,libero_spatial,2,48,0,1
lo_dt,libero_spatial,2,49,0,1
lo_dt,libero_spatial,3,40,0,1
lo_dt,libero_spatial,3,41,0,0
lo_dt,libero_spatial,3,42,0,1
lo_dt,libero_spatial,3,43,0,0
lo_dt,libero_spatial,3,44,0,1
lo_dt,libero_spatial,3,45,0,1
lo_dt,libero_spatial,3,46,0,1
lo_dt,libero_spatial,3,47,0,1
lo_dt,libero_spatial,3,48,0,0
lo_dt,libero_spatial,3,49,0,1
lo_dt,libero_spatial,4,40,0,1
lo_dt,libero_spatial,4,41,0,1
lo_dt,libero_spatial,4,42,0,1
lo_dt,libero_spatial,4,43,0,1
lo_dt,libero_spatial,4,44,0,1
lo_dt,libero_spatial,4,45,0,1
lo_dt,libero_spatial,4,46,0,1
lo_dt,libero_spatial,4,47,0,1
lo_dt,libero_spatial,4,48,0,1
lo_dt,libero_spatial,4,49,0,1
lo_dt,libero_spatial,5,40,0,0
lo_dt,libero_spatial,5,41,0,1
lo_dt,libero_spatial,5,42,0,0
lo_dt,libero_spatial,5,43,0,1
lo_dt,libero_spatial,5,44,0,1
lo_dt,libero_spatial,5,45,0,0
lo_dt,libero_spatial,5,46,0,1
lo_dt,libero_spatial,5,47,0,1
lo_dt,libero_spatial,5,48,0,1
lo_dt,libero_spatial,5,49,0,1
lo_dt,libero_spatial,6,40,0,1
lo_dt,libero_spatial,6,41,0,1
lo_dt,libero_spatial,6,42,0,1
lo_dt,libero_spatial,6,43,0,1
lo_dt,libero_spatial,6,44,0,1
lo_dt,libero_spatial,6,45,0,1
lo_dt,libero_spatial,6,46,0,1
lo_dt,libero_spatial,6,47,0,1
lo_dt,libero_spatial,6,48,0,1
lo_dt,libero_spatial,6,49,0,1
lo_dt,libero_spatial,7,40,0,1
lo_dt,libero_spatial,7,41,0,1
lo_dt,libero_spatial,7,42,0,1
lo_dt,libero_spatial,7,43,0,1
lo_dt,libero_spatial,7,44,0,1
lo_dt,libero_spatial,7,45,0,1
lo_dt,libero_spatial,7,46,0,1
lo_dt,libero_spatial,7,47,0,1
lo_dt,libero_spatial,7,48,0,1
lo_dt,libero_spatial,7,49,0,0
lo_dt,libero_spatial,8,40,0,1
lo_dt,libero_spatial,8,41,0,1
lo_dt,libero_spatial,8,42,0,1
lo_dt,libero_spatial,8,43,0,1
lo_dt,libero_spatial,8,44,0,1
lo_dt,libero_spatial,8,45,0,1
lo_dt,libero_spatial,8,46,0,1
lo_dt,libero_spatial,8,47,0,0
lo_dt,libero_spatial,8,48,0,1
lo_dt,libero_spatial,8,49,0,1
lo_dt,libero_spatial,9,40,0,1
lo_dt,libero_spatial,9,41,0,1
lo_dt,libero_spatial,9,42,0,1
lo_dt,libero_spatial,9,43,0,1
lo_dt,libero_spatial,9,44,0,1
lo_dt,libero_spatial,9,45,0,1
lo_dt,libero_spatial,9,46,0,1
lo_dt,libero_spatial,9,47,0,1
lo_dt,libero_spatial,9,48,0,1
lo_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/GROOT_p2g_corr.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,0
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,1
su_base,libero_spatial,5,44,0,0
su_base,libero_spatial,5,45,0,1
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,1
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
he,libero_spatial,0,40,0,0
he,libero_spatial,0,41,0,0
he,libero_spatial,0,42,0,1
he,libero_spatial,0,43,0,1
he,libero_spatial,0,44,0,0
he,libero_spatial,0,45,0,0
he,libero_spatial,0,46,0,0
he,libero_spatial,0,47,0,0
he,libero_spatial,0,48,0,0
he,libero_spatial,0,49,0,0
he,libero_spatial,1,40,0,0
he,libero_spatial,1,41,0,1
he,libero_spatial,1,42,0,0
he,libero_spatial,1,43,0,0
he,libero_spatial,1,44,0,1
he,libero_spatial,1,45,0,1
he,libero_spatial,1,46,0,0
he,libero_spatial,1,47,0,0
he,libero_spatial,1,48,0,1
he,libero_spatial,1,49,0,1
he,libero_spatial,2,40,0,1
he,libero_spatial,2,41,0,1
he,libero_spatial,2,42,0,1
he,libero_spatial,2,43,0,1
he,libero_spatial,2,44,0,1
he,libero_spatial,2,45,0,1
he,libero_spatial,2,46,0,1
he,libero_spatial,2,47,0,1
he,libero_spatial,2,48,0,1
he,libero_spatial,2,49,0,1
he,libero_spatial,3,40,0,1
he,libero_spatial,3,41,0,1
he,libero_spatial,3,42,0,0
he,libero_spatial,3,43,0,0
he,libero_spatial,3,44,0,1
he,libero_spatial,3,45,0,1
he,libero_spatial,3,46,0,1
he,libero_spatial,3,47,0,1
he,libero_spatial,3,48,0,0
he,libero_spatial,3,49,0,1
he,libero_spatial,4,40,0,0
he,libero_spatial,4,41,0,1
he,libero_spatial,4,42,0,0
he,libero_spatial,4,43,0,1
he,libero_spatial,4,44,0,1
he,libero_spatial,4,45,0,0
he,libero_spatial,4,46,0,0
he,libero_spatial,4,47,0,0
he,libero_spatial,4,48,0,0
he,libero_spatial,4,49,0,0
he,libero_spatial,5,40,0,0
he,libero_spatial,5,41,0,1
he,libero_spatial,5,42,0,0
he,libero_spatial,5,43,0,1
he,libero_spatial,5,44,0,0
he,libero_spatial,5,45,0,0
he,libero_spatial,5,46,0,0
he,libero_spatial,5,47,0,1
he,libero_spatial,5,48,0,1
he,libero_spatial,5,49,0,0
he,libero_spatial,6,40,0,1
he,libero_spatial,6,41,0,1
he,libero_spatial,6,42,0,0
he,libero_spatial,6,43,0,0
he,libero_spatial,6,44,0,0
he,libero_spatial,6,45,0,0
he,libero_spatial,6,46,0,1
he,libero_spatial,6,47,0,1
he,libero_spatial,6,48,0,0
he,libero_spatial,6,49,0,0
he,libero_spatial,7,40,0,0
he,libero_spatial,7,41,0,0
he,libero_spatial,7,42,0,0
he,libero_spatial,7,43,0,0
he,libero_spatial,7,44,0,0
he,libero_spatial,7,45,0,0
he,libero_spatial,7,46,0,0
he,libero_spatial,7,47,0,0
he,libero_spatial,7,48,0,1
he,libero_spatial,7,49,0,0
he,libero_spatial,8,40,0,1
he,libero_spatial,8,41,0,0
he,libero_spatial,8,42,0,1
he,libero_spatial,8,43,0,0
he,libero_spatial,8,44,0,1
he,libero_spatial,8,45,0,0
he,libero_spatial,8,46,0,0
he,libero_spatial,8,47,0,0
he,libero_spatial,8,48,0,1
he,libero_spatial,8,49,0,1
he,libero_spatial,9,40,0,0
he,libero_spatial,9,41,0,0
he,libero_spatial,9,42,0,0
he,libero_spatial,9,43,0,0
he,libero_spatial,9,44,0,1
he,libero_spatial,9,45,0,0
he,libero_spatial,9,46,0,0
he,libero_spatial,9,47,0,1
he,libero_spatial,9,48,0,0
he,libero_spatial,9,49,0,1
he_dt,libero_spatial,0,40,0,0
he_dt,libero_spatial,0,41,0,0
he_dt,libero_spatial,0,42,0,1
he_dt,libero_spatial,0,43,0,1
he_dt,libero_spatial,0,44,0,1
he_dt,libero_spatial,0,45,0,0
he_dt,libero_spatial,0,46,0,0
he_dt,libero_spatial,0,47,0,0
he_dt,libero_spatial,0,48,0,0
he_dt,libero_spatial,0,49,0,1
he_dt,libero_spatial,1,40,0,1
he_dt,libero_spatial,1,41,0,1
he_dt,libero_spatial,1,42,0,1
he_dt,libero_spatial,1,43,0,1
he_dt,libero_spatial,1,44,0,1
he_dt,libero_spatial,1,45,0,1
he_dt,libero_spatial,1,46,0,1
he_dt,libero_spatial,1,47,0,1
he_dt,libero_spatial,1,48,0,1
he_dt,libero_spatial,1,49,0,1
he_dt,libero_spatial,2,40,0,1
he_dt,libero_spatial,2,41,0,1
he_dt,libero_spatial,2,42,0,1
he_dt,libero_spatial,2,43,0,1
he_dt,libero_spatial,2,44,0,1
he_dt,libero_spatial,2,45,0,1
he_dt,libero_spatial,2,46,0,1
he_dt,libero_spatial,2,47,0,1
he_dt,libero_spatial,2,48,0,1
he_dt,libero_spatial,2,49,0,1
he_dt,libero_spatial,3,40,0,1
he_dt,libero_spatial,3,41,0,1
he_dt,libero_spatial,3,42,0,0
he_dt,libero_spatial,3,43,0,1
he_dt,libero_spatial,3,44,0,1
he_dt,libero_spatial,3,45,0,0
he_dt,libero_spatial,3,46,0,1
he_dt,libero_spatial,3,47,0,0
he_dt,libero_spatial,3,48,0,0
he_dt,libero_spatial,3,49,0,1
he_dt,libero_spatial,4,40,0,0
he_dt,libero_spatial,4,41,0,1
he_dt,libero_spatial,4,42,0,0
he_dt,libero_spatial,4,43,0,1
he_dt,libero_spatial,4,44,0,1
he_dt,libero_spatial,4,45,0,1
he_dt,libero_spatial,4,46,0,1
he_dt,libero_spatial,4,47,0,0
he_dt,libero_spatial,4,48,0,0
he_dt,libero_spatial,4,49,0,1
he_dt,libero_spatial,5,40,0,0
he_dt,libero_spatial,5,41,0,1
he_dt,libero_spatial,5,42,0,0
he_dt,libero_spatial,5,43,0,0
he_dt,libero_spatial,5,44,0,0
he_dt,libero_spatial,5,45,0,0
he_dt,libero_spatial,5,46,0,0
he_dt,libero_spatial,5,47,0,1
he_dt,libero_spatial,5,48,0,1
he_dt,libero_spatial,5,49,0,0
he_dt,libero_spatial,6,40,0,1
he_dt,libero_spatial,6,41,0,0
he_dt,libero_spatial,6,42,0,1
he_dt,libero_spatial,6,43,0,1
he_dt,libero_spatial,6,44,0,0
he_dt,libero_spatial,6,45,0,0
he_dt,libero_spatial,6,46,0,0
he_dt,libero_spatial,6,47,0,1
he_dt,libero_spatial,6,48,0,0
he_dt,libero_spatial,6,49,0,0
he_dt,libero_spatial,7,40,0,0
he_dt,libero_spatial,7,41,0,0
he_dt,libero_spatial,7,42,0,0
he_dt,libero_spatial,7,43,0,0
he_dt,libero_spatial,7,44,0,0
he_dt,libero_spatial,7,45,0,0
he_dt,libero_spatial,7,46,0,1
he_dt,libero_spatial,7,47,0,1
he_dt,libero_spatial,7,48,0,0
he_dt,libero_spatial,7,49,0,0
he_dt,libero_spatial,8,40,0,0
he_dt,libero_spatial,8,41,0,1
he_dt,libero_spatial,8,42,0,1
he_dt,libero_spatial,8,43,0,1
he_dt,libero_spatial,8,44,0,1
he_dt,libero_spatial,8,45,0,1
he_dt,libero_spatial,8,46,0,1
he_dt,libero_spatial,8,47,0,0
he_dt,libero_spatial,8,48,0,1
he_dt,libero_spatial,8,49,0,0
he_dt,libero_spatial,9,40,0,0
he_dt,libero_spatial,9,41,0,0
he_dt,libero_spatial,9,42,0,0
he_dt,libero_spatial,9,43,0,1
he_dt,libero_spatial,9,44,0,0
he_dt,libero_spatial,9,45,0,0
he_dt,libero_spatial,9,46,0,0
he_dt,libero_spatial,9,47,0,1
he_dt,libero_spatial,9,48,0,1
he_dt,libero_spatial,9,49,0,0
he_brp,libero_spatial,0,40,0,1
he_brp,libero_spatial,0,41,0,1
he_brp,libero_spatial,0,42,0,1
he_brp,libero_spatial,0,43,0,1
he_brp,libero_spatial,0,44,0,1
he_brp,libero_spatial,0,45,0,1
he_brp,libero_spatial,0,46,0,0
he_brp,libero_spatial,0,47,0,0
he_brp,libero_spatial,0,48,0,0
he_brp,libero_spatial,0,49,0,0
he_brp,libero_spatial,1,40,0,1
he_brp,libero_spatial,1,41,0,0
he_brp,libero_spatial,1,42,0,1
he_brp,libero_spatial,1,43,0,0
he_brp,libero_spatial,1,44,0,1
he_brp,libero_spatial,1,45,0,1
he_brp,libero_spatial,1,46,0,0
he_brp,libero_spatial,1,47,0,1
he_brp,libero_spatial,1,48,0,1
he_brp,libero_spatial,1,49,0,0
he_brp,libero_spatial,2,40,0,1
he_brp,libero_spatial,2,41,0,1
he_brp,libero_spatial,2,42,0,1
he_brp,libero_spatial,2,43,0,1
he_brp,libero_spatial,2,44,0,1
he_brp,libero_spatial,2,45,0,1
he_brp,libero_spatial,2,46,0,1
he_brp,libero_spatial,2,47,0,1
he_brp,libero_spatial,2,48,0,1
he_brp,libero_spatial,2,49,0,1
he_brp,libero_spatial,3,40,0,1
he_brp,libero_spatial,3,41,0,1
he_brp,libero_spatial,3,42,0,1
he_brp,libero_spatial,3,43,0,1
he_brp,libero_spatial,3,44,0,1
he_brp,libero_spatial,3,45,0,1
he_brp,libero_spatial,3,46,0,1
he_brp,libero_spatial,3,47,0,1
he_brp,libero_spatial,3,48,0,1
he_brp,libero_spatial,3,49,0,1
he_brp,libero_spatial,4,40,0,1
he_brp,libero_spatial,4,41,0,1
he_brp,libero_spatial,4,42,0,1
he_brp,libero_spatial,4,43,0,1
he_brp,libero_spatial,4,44,0,1
he_brp,libero_spatial,4,45,0,0
he_brp,libero_spatial,4,46,0,1
he_brp,libero_spatial,4,47,0,1
he_brp,libero_spatial,4,48,0,1
he_brp,libero_spatial,4,49,0,1
he_brp,libero_spatial,5,40,0,0
he_brp,libero_spatial,5,41,0,1
he_brp,libero_spatial,5,42,0,0
he_brp,libero_spatial,5,43,0,1
he_brp,libero_spatial,5,44,0,1
he_brp,libero_spatial,5,45,0,0
he_brp,libero_spatial,5,46,0,1
he_brp,libero_spatial,5,47,0,0
he_brp,libero_spatial,5,48,0,1
he_brp,libero_spatial,5,49,0,1
he_brp,libero_spatial,6,40,0,1
he_brp,libero_spatial,6,41,0,0
he_brp,libero_spatial,6,42,0,1
he_brp,libero_spatial,6,43,0,0
he_brp,libero_spatial,6,44,0,1
he_brp,libero_spatial,6,45,0,1
he_brp,libero_spatial,6,46,0,0
he_brp,libero_spatial,6,47,0,1
he_brp,libero_spatial,6,48,0,1
he_brp,libero_spatial,6,49,0,0
he_brp,libero_spatial,7,40,0,1
he_brp,libero_spatial,7,41,0,1
he_brp,libero_spatial,7,42,0,1
he_brp,libero_spatial,7,43,0,1
he_brp,libero_spatial,7,44,0,1
he_brp,libero_spatial,7,45,0,0
he_brp,libero_spatial,7,46,0,0
he_brp,libero_spatial,7,47,0,1
he_brp,libero_spatial,7,48,0,1
he_brp,libero_spatial,7,49,0,1
he_brp,libero_spatial,8,40,0,1
he_brp,libero_spatial,8,41,0,1
he_brp,libero_spatial,8,42,0,1
he_brp,libero_spatial,8,43,0,0
he_brp,libero_spatial,8,44,0,1
he_brp,libero_spatial,8,45,0,0
he_brp,libero_spatial,8,46,0,1
he_brp,libero_spatial,8,47,0,0
he_brp,libero_spatial,8,48,0,1
he_brp,libero_spatial,8,49,0,1
he_brp,libero_spatial,9,40,0,0
he_brp,libero_spatial,9,41,0,0
he_brp,libero_spatial,9,42,0,1
he_brp,libero_spatial,9,43,0,1
he_brp,libero_spatial,9,44,0,0
he_brp,libero_spatial,9,45,0,1
he_brp,libero_spatial,9,46,0,1
he_brp,libero_spatial,9,47,0,1
he_brp,libero_spatial,9,48,0,1
he_brp,libero_spatial,9,49,0,1
he_brp_dt,libero_spatial,0,40,0,0
he_brp_dt,libero_spatial,0,41,0,0
he_brp_dt,libero_spatial,0,42,0,1
he_brp_dt,libero_spatial,0,43,0,1
he_brp_dt,libero_spatial,0,44,0,1
he_brp_dt,libero_spatial,0,45,0,1
he_brp_dt,libero_spatial,0,46,0,0
he_brp_dt,libero_spatial,0,47,0,0
he_brp_dt,libero_spatial,0,48,0,0
he_brp_dt,libero_spatial,0,49,0,0
he_brp_dt,libero_spatial,1,40,0,0
he_brp_dt,libero_spatial,1,41,0,0
he_brp_dt,libero_spatial,1,42,0,1
he_brp_dt,libero_spatial,1,43,0,0
he_brp_dt,libero_spatial,1,44,0,0
he_brp_dt,libero_spatial,1,45,0,0
he_brp_dt,libero_spatial,1,46,0,0
he_brp_dt,libero_spatial,1,47,0,0
he_brp_dt,libero_spatial,1,48,0,1
he_brp_dt,libero_spatial,1,49,0,0
he_brp_dt,libero_spatial,2,40,0,1
he_brp_dt,libero_spatial,2,41,0,0
he_brp_dt,libero_spatial,2,42,0,1
he_brp_dt,libero_spatial,2,43,0,1
he_brp_dt,libero_spatial,2,44,0,0
he_brp_dt,libero_spatial,2,45,0,0
he_brp_dt,libero_spatial,2,46,0,1
he_brp_dt,libero_spatial,2,47,0,1
he_brp_dt,libero_spatial,2,48,0,1
he_brp_dt,libero_spatial,2,49,0,0
he_brp_dt,libero_spatial,3,40,0,1
he_brp_dt,libero_spatial,3,41,0,1
he_brp_dt,libero_spatial,3,42,0,1
he_brp_dt,libero_spatial,3,43,0,1
he_brp_dt,libero_spatial,3,44,0,1
he_brp_dt,libero_spatial,3,45,0,1
he_brp_dt,libero_spatial,3,46,0,1
he_brp_dt,libero_spatial,3,47,0,1
he_brp_dt,libero_spatial,3,48,0,1
he_brp_dt,libero_spatial,3,49,0,1
he_brp_dt,libero_spatial,4,40,0,1
he_brp_dt,libero_spatial,4,41,0,1
he_brp_dt,libero_spatial,4,42,0,1
he_brp_dt,libero_spatial,4,43,0,1
he_brp_dt,libero_spatial,4,44,0,0
he_brp_dt,libero_spatial,4,45,0,1
he_brp_dt,libero_spatial,4,46,0,1
he_brp_dt,libero_spatial,4,47,0,1
he_brp_dt,libero_spatial,4,48,0,1
he_brp_dt,libero_spatial,4,49,0,1
he_brp_dt,libero_spatial,5,40,0,0
he_brp_dt,libero_spatial,5,41,0,1
he_brp_dt,libero_spatial,5,42,0,1
he_brp_dt,libero_spatial,5,43,0,0
he_brp_dt,libero_spatial,5,44,0,0
he_brp_dt,libero_spatial,5,45,0,0
he_brp_dt,libero_spatial,5,46,0,0
he_brp_dt,libero_spatial,5,47,0,1
he_brp_dt,libero_spatial,5,48,0,1
he_brp_dt,libero_spatial,5,49,0,0
he_brp_dt,libero_spatial,6,40,0,1
he_brp_dt,libero_spatial,6,41,0,0
he_brp_dt,libero_spatial,6,42,0,1
he_brp_dt,libero_spatial,6,43,0,0
he_brp_dt,libero_spatial,6,44,0,0
he_brp_dt,libero_spatial,6,45,0,1
he_brp_dt,libero_spatial,6,46,0,0
he_brp_dt,libero_spatial,6,47,0,0
he_brp_dt,libero_spatial,6,48,0,0
he_brp_dt,libero_spatial,6,49,0,0
he_brp_dt,libero_spatial,7,40,0,1
he_brp_dt,libero_spatial,7,41,0,1
he_brp_dt,libero_spatial,7,42,0,0
he_brp_dt,libero_spatial,7,43,0,1
he_brp_dt,libero_spatial,7,44,0,1
he_brp_dt,libero_spatial,7,45,0,0
he_brp_dt,libero_spatial,7,46,0,0
he_brp_dt,libero_spatial,7,47,0,1
he_brp_dt,libero_spatial,7,48,0,1
he_brp_dt,libero_spatial,7,49,0,0
he_brp_dt,libero_spatial,8,40,0,0
he_brp_dt,libero_spatial,8,41,0,0
he_brp_dt,libero_spatial,8,42,0,1
he_brp_dt,libero_spatial,8,43,0,0
he_brp_dt,libero_spatial,8,44,0,0
he_brp_dt,libero_spatial,8,45,0,0
he_brp_dt,libero_spatial,8,46,0,1
he_brp_dt,libero_spatial,8,47,0,0
he_brp_dt,libero_spatial,8,48,0,1
he_brp_dt,libero_spatial,8,49,0,1
he_brp_dt,libero_spatial,9,40,0,1
he_brp_dt,libero_spatial,9,41,0,0
he_brp_dt,libero_spatial,9,42,0,1
he_brp_dt,libero_spatial,9,43,0,1
he_brp_dt,libero_spatial,9,44,0,1
he_brp_dt,libero_spatial,9,45,0,1
he_brp_dt,libero_spatial,9,46,0,1
he_brp_dt,libero_spatial,9,47,0,1
he_brp_dt,libero_spatial,9,48,0,1
he_brp_dt,libero_spatial,9,49,0,1
pg,libero_spatial,0,40,0,1
pg,libero_spatial,0,41,0,0
pg,libero_spatial,0,42,0,1
pg,libero_spatial,0,43,0,1
pg,libero_spatial,0,44,0,0
pg,libero_spatial,0,45,0,0
pg,libero_spatial,0,46,0,0
pg,libero_spatial,0,47,0,0
pg,libero_spatial,0,48,0,0
pg,libero_spatial,0,49,0,0
pg,libero_spatial,1,40,0,0
pg,libero_spatial,1,41,0,0
pg,libero_spatial,1,42,0,0
pg,libero_spatial,1,43,0,0
pg,libero_spatial,1,44,0,1
pg,libero_spatial,1,45,0,0
pg,libero_spatial,1,46,0,0
pg,libero_spatial,1,47,0,0
pg,libero_spatial,1,48,0,0
pg,libero_spatial,1,49,0,0
pg,libero_spatial,2,40,0,1
pg,libero_spatial,2,41,0,1
pg,libero_spatial,2,42,0,1
pg,libero_spatial,2,43,0,1
pg,libero_spatial,2,44,0,0
pg,libero_spatial,2,45,0,1
pg,libero_spatial,2,46,0,0
pg,libero_spatial,2,47,0,1
pg,libero_spatial,2,48,0,1
pg,libero_spatial,2,49,0,1
pg,libero_spatial,3,40,0,1
pg,libero_spatial,3,41,0,1
pg,libero_spatial,3,42,0,0
pg,libero_spatial,3,43,0,0
pg,libero_spatial,3,44,0,1
pg,libero_spatial,3,45,0,1
pg,libero_spatial,3,46,0,1
pg,libero_spatial,3,47,0,0
pg,libero_spatial,3,48,0,1
pg,libero_spatial,3,49,0,1
pg,libero_spatial,4,40,0,1
pg,libero_spatial,4,41,0,0
pg,libero_spatial,4,42,0,1
pg,libero_spatial,4,43,0,1
pg,libero_spatial,4,44,0,1
pg,libero_spatial,4,45,0,0
pg,libero_spatial,4,46,0,1
pg,libero_spatial,4,47,0,1
pg,libero_spatial,4,48,0,1
pg,libero_spatial,4,49,0,1
pg,libero_spatial,5,40,0,0
pg,libero_spatial,5,41,0,1
pg,libero_spatial,5,42,0,0
pg,libero_spatial,5,43,0,0
pg,libero_spatial,5,44,0,0
pg,libero_spatial,5,45,0,0
pg,libero_spatial,5,46,0,1
pg,libero_spatial,5,47,0,1
pg,libero_spatial,5,48,0,0
pg,libero_spatial,5,49,0,1
pg,libero_spatial,6,40,0,1
pg,libero_spatial,6,41,0,0
pg,libero_spatial,6,42,0,1
pg,libero_spatial,6,43,0,0
pg,libero_spatial,6,44,0,0
pg,libero_spatial,6,45,0,1
pg,libero_spatial,6,46,0,0
pg,libero_spatial,6,47,0,1
pg,libero_spatial,6,48,0,1
pg,libero_spatial,6,49,0,0
pg,libero_spatial,7,40,0,0
pg,libero_spatial,7,41,0,0
pg,libero_spatial,7,42,0,0
pg,libero_spatial,7,43,0,0
pg,libero_spatial,7,44,0,1
pg,libero_spatial,7,45,0,0
pg,libero_spatial,7,46,0,1
pg,libero_spatial,7,47,0,1
pg,libero_spatial,7,48,0,0
pg,libero_spatial,7,49,0,0
pg,libero_spatial,8,40,0,0
pg,libero_spatial,8,41,0,0
pg,libero_spatial,8,42,0,1
pg,libero_spatial,8,43,0,0
pg,libero_spatial,8,44,0,1
pg,libero_spatial,8,45,0,0
pg,libero_spatial,8,46,0,0
pg,libero_spatial,8,47,0,0
pg,libero_spatial,8,48,0,1
pg,libero_spatial,8,49,0,0
pg,libero_spatial,9,40,0,0
pg,libero_spatial,9,41,0,0
pg,libero_spatial,9,42,0,1
pg,libero_spatial,9,43,0,0
pg,libero_spatial,9,44,0,0
pg,libero_spatial,9,45,0,1
pg,libero_spatial,9,46,0,1
pg,libero_spatial,9,47,0,1
pg,libero_spatial,9,48,0,0
pg,libero_spatial,9,49,0,0
pg_dt,libero_spatial,0,40,0,1
pg_dt,libero_spatial,0,41,0,0
pg_dt,libero_spatial,0,42,0,1
pg_dt,libero_spatial,0,43,0,1
pg_dt,libero_spatial,0,44,0,1
pg_dt,libero_spatial,0,45,0,1
pg_dt,libero_spatial,0,46,0,0
pg_dt,libero_spatial,0,47,0,1
pg_dt,libero_spatial,0,48,0,1
pg_dt,libero_spatial,0,49,0,0
pg_dt,libero_spatial,1,40,0,1
pg_dt,libero_spatial,1,41,0,0
pg_dt,libero_spatial,1,42,0,1
pg_dt,libero_spatial,1,43,0,1
pg_dt,libero_spatial,1,44,0,1
pg_dt,libero_spatial,1,45,0,1
pg_dt,libero_spatial,1,46,0,1
pg_dt,libero_spatial,1,47,0,0
pg_dt,libero_spatial,1,48,0,1
pg_dt,libero_spatial,1,49,0,1
pg_dt,libero_spatial,2,40,0,0
pg_dt,libero_spatial,2,41,0,1
pg_dt,libero_spatial,2,42,0,1
pg_dt,libero_spatial,2,43,0,1
pg_dt,libero_spatial,2,44,0,1
pg_dt,libero_spatial,2,45,0,1
pg_dt,libero_spatial,2,46,0,1
pg_dt,libero_spatial,2,47,0,0
pg_dt,libero_spatial,2,48,0,1
pg_dt,libero_spatial,2,49,0,1
pg_dt,libero_spatial,3,40,0,1
pg_dt,libero_spatial,3,41,0,0
pg_dt,libero_spatial,3,42,0,1
pg_dt,libero_spatial,3,43,0,1
pg_dt,libero_spatial,3,44,0,1
pg_dt,libero_spatial,3,45,0,1
pg_dt,libero_spatial,3,46,0,1
pg_dt,libero_spatial,3,47,0,1
pg_dt,libero_spatial,3,48,0,1
pg_dt,libero_spatial,3,49,0,1
pg_dt,libero_spatial,4,40,0,1
pg_dt,libero_spatial,4,41,0,0
pg_dt,libero_spatial,4,42,0,1
pg_dt,libero_spatial,4,43,0,0
pg_dt,libero_spatial,4,44,0,1
pg_dt,libero_spatial,4,45,0,1
pg_dt,libero_spatial,4,46,0,1
pg_dt,libero_spatial,4,47,0,0
pg_dt,libero_spatial,4,48,0,1
pg_dt,libero_spatial,4,49,0,1
pg_dt,libero_spatial,5,40,0,0
pg_dt,libero_spatial,5,41,0,0
pg_dt,libero_spatial,5,42,0,0
pg_dt,libero_spatial,5,43,0,0
pg_dt,libero_spatial,5,44,0,0
pg_dt,libero_spatial,5,45,0,0
pg_dt,libero_spatial,5,46,0,1
pg_dt,libero_spatial,5,47,0,0
pg_dt,libero_spatial,5,48,0,1
pg_dt,libero_spatial,5,49,0,1
pg_dt,libero_spatial,6,40,0,1
pg_dt,libero_spatial,6,41,0,0
pg_dt,libero_spatial,6,42,0,1
pg_dt,libero_spatial,6,43,0,1
pg_dt,libero_spatial,6,44,0,1
pg_dt,libero_spatial,6,45,0,1
pg_dt,libero_spatial,6,46,0,1
pg_dt,libero_spatial,6,47,0,1
pg_dt,libero_spatial,6,48,0,0
pg_dt,libero_spatial,6,49,0,0
pg_dt,libero_spatial,7,40,0,0
pg_dt,libero_spatial,7,41,0,1
pg_dt,libero_spatial,7,42,0,1
pg_dt,libero_spatial,7,43,0,0
pg_dt,libero_spatial,7,44,0,1
pg_dt,libero_spatial,7,45,0,1
pg_dt,libero_spatial,7,46,0,1
pg_dt,libero_spatial,7,47,0,1
pg_dt,libero_spatial,7,48,0,0
pg_dt,libero_spatial,7,49,0,0
pg_dt,libero_spatial,8,40,0,0
pg_dt,libero_spatial,8,41,0,1
pg_dt,libero_spatial,8,42,0,1
pg_dt,libero_spatial,8,43,0,1
pg_dt,libero_spatial,8,44,0,1
pg_dt,libero_spatial,8,45,0,1
pg_dt,libero_spatial,8,46,0,0
pg_dt,libero_spatial,8,47,0,0
pg_dt,libero_spatial,8,48,0,1
pg_dt,libero_spatial,8,49,0,0
pg_dt,libero_spatial,9,40,0,0
pg_dt,libero_spatial,9,41,0,1
pg_dt,libero_spatial,9,42,0,0
pg_dt,libero_spatial,9,43,0,1
pg_dt,libero_spatial,9,44,0,0
pg_dt,libero_spatial,9,45,0,1
pg_dt,libero_spatial,9,46,0,1
pg_dt,libero_spatial,9,47,0,1
pg_dt,libero_spatial,9,48,0,1
pg_dt,libero_spatial,9,49,0,0
pg_brp,libero_spatial,0,40,0,1
pg_brp,libero_spatial,0,41,0,0
pg_brp,libero_spatial,0,42,0,0
pg_brp,libero_spatial,0,43,0,0
pg_brp,libero_spatial,0,44,0,0
pg_brp,libero_spatial,0,45,0,1
pg_brp,libero_spatial,0,46,0,0
pg_brp,libero_spatial,0,47,0,0
pg_brp,libero_spatial,0,48,0,1
pg_brp,libero_spatial,0,49,0,0
pg_brp,libero_spatial,1,40,0,0
pg_brp,libero_spatial,1,41,0,0
pg_brp,libero_spatial,1,42,0,1
pg_brp,libero_spatial,1,43,0,0
pg_brp,libero_spatial,1,44,0,0
pg_brp,libero_spatial,1,45,0,0
pg_brp,libero_spatial,1,46,0,1
pg_brp,libero_spatial,1,47,0,0
pg_brp,libero_spatial,1,48,0,0
pg_brp,libero_spatial,1,49,0,0
pg_brp,libero_spatial,2,40,0,0
pg_brp,libero_spatial,2,41,0,0
pg_brp,libero_spatial,2,42,0,0
pg_brp,libero_spatial,2,43,0,0
pg_brp,libero_spatial,2,44,0,1
pg_brp,libero_spatial,2,45,0,0
pg_brp,libero_spatial,2,46,0,1
pg_brp,libero_spatial,2,47,0,0
pg_brp,libero_spatial,2,48,0,1
pg_brp,libero_spatial,2,49,0,1
pg_brp,libero_spatial,3,40,0,1
pg_brp,libero_spatial,3,41,0,1
pg_brp,libero_spatial,3,42,0,1
pg_brp,libero_spatial,3,43,0,1
pg_brp,libero_spatial,3,44,0,0
pg_brp,libero_spatial,3,45,0,1
pg_brp,libero_spatial,3,46,0,1
pg_brp,libero_spatial,3,47,0,1
pg_brp,libero_spatial,3,48,0,0
pg_brp,libero_spatial,3,49,0,1
pg_brp,libero_spatial,4,40,0,1
pg_brp,libero_spatial,4,41,0,1
pg_brp,libero_spatial,4,42,0,0
pg_brp,libero_spatial,4,43,0,1
pg_brp,libero_spatial,4,44,0,1
pg_brp,libero_spatial,4,45,0,0
pg_brp,libero_spatial,4,46,0,0
pg_brp,libero_spatial,4,47,0,0
pg_brp,libero_spatial,4,48,0,0
pg_brp,libero_spatial,4,49,0,1
pg_brp,libero_spatial,5,40,0,0
pg_brp,libero_spatial,5,41,0,0
pg_brp,libero_spatial,5,42,0,0
pg_brp,libero_spatial,5,43,0,0
pg_brp,libero_spatial,5,44,0,1
pg_brp,libero_spatial,5,45,0,1
pg_brp,libero_spatial,5,46,0,1
pg_brp,libero_spatial,5,47,0,0
pg_brp,libero_spatial,5,48,0,0
pg_brp,libero_spatial,5,49,0,1
pg_brp,libero_spatial,6,40,0,1
pg_brp,libero_spatial,6,41,0,0
pg_brp,libero_spatial,6,42,0,0
pg_brp,libero_spatial,6,43,0,0
pg_brp,libero_spatial,6,44,0,0
pg_brp,libero_spatial,6,45,0,0
pg_brp,libero_spatial,6,46,0,0
pg_brp,libero_spatial,6,47,0,0
pg_brp,libero_spatial,6,48,0,0
pg_brp,libero_spatial,6,49,0,0
pg_brp,libero_spatial,7,40,0,1
pg_brp,libero_spatial,7,41,0,0
pg_brp,libero_spatial,7,42,0,1
pg_brp,libero_spatial,7,43,0,0
pg_brp,libero_spatial,7,44,0,1
pg_brp,libero_spatial,7,45,0,1
pg_brp,libero_spatial,7,46,0,1
pg_brp,libero_spatial,7,47,0,1
pg_brp,libero_spatial,7,48,0,1
pg_brp,libero_spatial,7,49,0,1
pg_brp,libero_spatial,8,40,0,0
pg_brp,libero_spatial,8,41,0,0
pg_brp,libero_spatial,8,42,0,0
pg_brp,libero_spatial,8,43,0,0
pg_brp,libero_spatial,8,44,0,1
pg_brp,libero_spatial,8,45,0,1
pg_brp,libero_spatial,8,46,0,0
pg_brp,libero_spatial,8,47,0,0
pg_brp,libero_spatial,8,48,0,1
pg_brp,libero_spatial,8,49,0,1
pg_brp,libero_spatial,9,40,0,0
pg_brp,libero_spatial,9,41,0,0
pg_brp,libero_spatial,9,42,0,1
pg_brp,libero_spatial,9,43,0,1
pg_brp,libero_spatial,9,44,0,1
pg_brp,libero_spatial,9,45,0,1
pg_brp,libero_spatial,9,46,0,1
pg_brp,libero_spatial,9,47,0,1
pg_brp,libero_spatial,9,48,0,0
pg_brp,libero_spatial,9,49,0,1
pg_brp_dt,libero_spatial,0,40,0,1
pg_brp_dt,libero_spatial,0,41,0,1
pg_brp_dt,libero_spatial,0,42,0,0
pg_brp_dt,libero_spatial,0,43,0,1
pg_brp_dt,libero_spatial,0,44,0,1
pg_brp_dt,libero_spatial,0,45,0,0
pg_brp_dt,libero_spatial,0,46,0,1
pg_brp_dt,libero_spatial,0,47,0,1
pg_brp_dt,libero_spatial,0,48,0,1
pg_brp_dt,libero_spatial,0,49,0,1
pg_brp_dt,libero_spatial,1,40,0,0
pg_brp_dt,libero_spatial,1,41,0,1
pg_brp_dt,libero_spatial,1,42,0,1
pg_brp_dt,libero_spatial,1,43,0,0
pg_brp_dt,libero_spatial,1,44,0,0
pg_brp_dt,libero_spatial,1,45,0,1
pg_brp_dt,libero_spatial,1,46,0,0
pg_brp_dt,libero_spatial,1,47,0,1
pg_brp_dt,libero_spatial,1,48,0,1
pg_brp_dt,libero_spatial,1,49,0,1
pg_brp_dt,libero_spatial,2,40,0,1
pg_brp_dt,libero_spatial,2,41,0,0
pg_brp_dt,libero_spatial,2,42,0,1
pg_brp_dt,libero_spatial,2,43,0,1
pg_brp_dt,libero_spatial,2,44,0,1
pg_brp_dt,libero_spatial,2,45,0,1
pg_brp_dt,libero_spatial,2,46,0,1
pg_brp_dt,libero_spatial,2,47,0,1
pg_brp_dt,libero_spatial,2,48,0,1
pg_brp_dt,libero_spatial,2,49,0,0
pg_brp_dt,libero_spatial,3,40,0,0
pg_brp_dt,libero_spatial,3,41,0,1
pg_brp_dt,libero_spatial,3,42,0,1
pg_brp_dt,libero_spatial,3,43,0,1
pg_brp_dt,libero_spatial,3,44,0,1
pg_brp_dt,libero_spatial,3,45,0,1
pg_brp_dt,libero_spatial,3,46,0,1
pg_brp_dt,libero_spatial,3,47,0,0
pg_brp_dt,libero_spatial,3,48,0,0
pg_brp_dt,libero_spatial,3,49,0,1
pg_brp_dt,libero_spatial,4,40,0,1
pg_brp_dt,libero_spatial,4,41,0,0
pg_brp_dt,libero_spatial,4,42,0,0
pg_brp_dt,libero_spatial,4,43,0,0
pg_brp_dt,libero_spatial,4,44,0,1
pg_brp_dt,libero_spatial,4,45,0,1
pg_brp_dt,libero_spatial,4,46,0,0
pg_brp_dt,libero_spatial,4,47,0,1
pg_brp_dt,libero_spatial,4,48,0,0
pg_brp_dt,libero_spatial,4,49,0,1
pg_brp_dt,libero_spatial,5,40,0,0
pg_brp_dt,libero_spatial,5,41,0,0
pg_brp_dt,libero_spatial,5,42,0,1
pg_brp_dt,libero_spatial,5,43,0,0
pg_brp_dt,libero_spatial,5,44,0,0
pg_brp_dt,libero_spatial,5,45,0,0
pg_brp_dt,libero_spatial,5,46,0,0
pg_brp_dt,libero_spatial,5,47,0,0
pg_brp_dt,libero_spatial,5,48,0,0
pg_brp_dt,libero_spatial,5,49,0,1
pg_brp_dt,libero_spatial,6,40,0,1
pg_brp_dt,libero_spatial,6,41,0,1
pg_brp_dt,libero_spatial,6,42,0,1
pg_brp_dt,libero_spatial,6,43,0,1
pg_brp_dt,libero_spatial,6,44,0,1
pg_brp_dt,libero_spatial,6,45,0,1
pg_brp_dt,libero_spatial,6,46,0,1
pg_brp_dt,libero_spatial,6,47,0,1
pg_brp_dt,libero_spatial,6,48,0,1
pg_brp_dt,libero_spatial,6,49,0,0
pg_brp_dt,libero_spatial,7,40,0,0
pg_brp_dt,libero_spatial,7,41,0,1
pg_brp_dt,libero_spatial,7,42,0,1
pg_brp_dt,libero_spatial,7,43,0,0
pg_brp_dt,libero_spatial,7,44,0,1
pg_brp_dt,libero_spatial,7,45,0,1
pg_brp_dt,libero_spatial,7,46,0,1
pg_brp_dt,libero_spatial,7,47,0,1
pg_brp_dt,libero_spatial,7,48,0,1
pg_brp_dt,libero_spatial,7,49,0,1
pg_brp_dt,libero_spatial,8,40,0,0
pg_brp_dt,libero_spatial,8,41,0,0
pg_brp_dt,libero_spatial,8,42,0,1
pg_brp_dt,libero_spatial,8,43,0,1
pg_brp_dt,libero_spatial,8,44,0,1
pg_brp_dt,libero_spatial,8,45,0,1
pg_brp_dt,libero_spatial,8,46,0,0
pg_brp_dt,libero_spatial,8,47,0,0
pg_brp_dt,libero_spatial,8,48,0,1
pg_brp_dt,libero_spatial,8,49,0,1
pg_brp_dt,libero_spatial,9,40,0,0
pg_brp_dt,libero_spatial,9,41,0,1
pg_brp_dt,libero_spatial,9,42,0,1
pg_brp_dt,libero_spatial,9,43,0,1
pg_brp_dt,libero_spatial,9,44,0,0
pg_brp_dt,libero_spatial,9,45,0,1
pg_brp_dt,libero_spatial,9,46,0,1
pg_brp_dt,libero_spatial,9,47,0,1
pg_brp_dt,libero_spatial,9,48,0,0
pg_brp_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/GROOT_p2g_diag.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,30,0,0
he_A,libero_spatial,0,31,0,1
he_A,libero_spatial,0,32,0,0
he_A,libero_spatial,0,33,0,1
he_A,libero_spatial,0,34,0,1
he_A,libero_spatial,0,35,0,1
he_A,libero_spatial,0,36,0,1
he_A,libero_spatial,0,37,0,1
he_A,libero_spatial,0,38,0,1
he_A,libero_spatial,0,39,0,1
he_A,libero_spatial,1,30,0,1
he_A,libero_spatial,1,31,0,0
he_A,libero_spatial,1,32,0,1
he_A,libero_spatial,1,33,0,0
he_A,libero_spatial,1,34,0,1
he_A,libero_spatial,1,35,0,1
he_A,libero_spatial,1,36,0,1
he_A,libero_spatial,1,37,0,1
he_A,libero_spatial,1,38,0,1
he_A,libero_spatial,1,39,0,1
he_A,libero_spatial,2,30,0,1
he_A,libero_spatial,2,31,0,0
he_A,libero_spatial,2,32,0,0
he_A,libero_spatial,2,33,0,1
he_A,libero_spatial,2,34,0,1
he_A,libero_spatial,2,35,0,1
he_A,libero_spatial,2,36,0,1
he_A,libero_spatial,2,37,0,0
he_A,libero_spatial,2,38,0,1
he_A,libero_spatial,2,39,0,1
he_A,libero_spatial,3,30,0,0
he_A,libero_spatial,3,31,0,1
he_A,libero_spatial,3,32,0,0
he_A,libero_spatial,3,33,0,1
he_A,libero_spatial,3,34,0,1
he_A,libero_spatial,3,35,0,0
he_A,libero_spatial,3,36,0,1
he_A,libero_spatial,3,37,0,1
he_A,libero_spatial,3,38,0,0
he_A,libero_spatial,3,39,0,0
he_A,libero_spatial,4,30,0,0
he_A,libero_spatial,4,31,0,0
he_A,libero_spatial,4,32,0,1
he_A,libero_spatial,4,33,0,1
he_A,libero_spatial,4,34,0,1
he_A,libero_spatial,4,35,0,1
he_A,libero_spatial,4,36,0,1
he_A,libero_spatial,4,37,0,1
he_A,libero_spatial,4,38,0,0
he_A,libero_spatial,4,39,0,1
he_A,libero_spatial,5,30,0,1
he_A,libero_spatial,5,31,0,1
he_A,libero_spatial,5,32,0,0
he_A,libero_spatial,5,33,0,1
he_A,libero_spatial,5,34,0,1
he_A,libero_spatial,5,35,0,1
he_A,libero_spatial,5,36,0,1
he_A,libero_spatial,5,37,0,1
he_A,libero_spatial,5,38,0,1
he_A,libero_spatial,5,39,0,1
he_A,libero_spatial,6,30,0,0
he_A,libero_spatial,6,31,0,0
he_A,libero_spatial,6,32,0,0
he_A,libero_spatial,6,33,0,0
he_A,libero_spatial,6,34,0,1
he_A,libero_spatial,6,35,0,0
he_A,libero_spatial,6,36,0,0
he_A,libero_spatial,6,37,0,0
he_A,libero_spatial,6,38,0,0
he_A,libero_spatial,6,39,0,0
he_A,libero_spatial,7,30,0,1
he_A,libero_spatial,7,31,0,1
he_A,libero_spatial,7,32,0,1
he_A,libero_spatial,7,33,0,0
he_A,libero_spatial,7,34,0,1
he_A,libero_spatial,7,35,0,1
he_A,libero_spatial,7,36,0,1
he_A,libero_spatial,7,37,0,0
he_A,libero_spatial,7,38,0,1
he_A,libero_spatial,7,39,0,0
he_A,libero_spatial,8,30,0,1
he_A,libero_spatial,8,31,0,1
he_A,libero_spatial,8,32,0,1
he_A,libero_spatial,8,33,0,0
he_A,libero_spatial,8,34,0,1
he_A,libero_spatial,8,35,0,1
he_A,libero_spatial,8,36,0,1
he_A,libero_spatial,8,37,0,1
he_A,libero_spatial,8,38,0,1
he_A,libero_spatial,8,39,0,1
he_A,libero_spatial,9,30,0,1
he_A,libero_spatial,9,31,0,0
he_A,libero_spatial,9,32,0,1
he_A,libero_spatial,9,33,0,1
he_A,libero_spatial,9,34,0,0
he_A,libero_spatial,9,35,0,1
he_A,libero_spatial,9,36,0,1
he_A,libero_spatial,9,37,0,1
he_A,libero_spatial,9,38,0,1
he_A,libero_spatial,9,39,0,0
he_P,libero_spatial,0,30,0,1
he_P,libero_spatial,0,31,0,1
he_P,libero_spatial,0,32,0,1
he_P,libero_spatial,0,33,0,1
he_P,libero_spatial,0,34,0,0
he_P,libero_spatial,0,35,0,0
he_P,libero_spatial,0,36,0,0
he_P,libero_spatial,0,37,0,0
he_P,libero_spatial,0,38,0,0
he_P,libero_spatial,0,39,0,1
he_P,libero_spatial,1,30,0,1
he_P,libero_spatial,1,31,0,1
he_P,libero_spatial,1,32,0,1
he_P,libero_spatial,1,33,0,1
he_P,libero_spatial,1,34,0,1
he_P,libero_spatial,1,35,0,1
he_P,libero_spatial,1,36,0,1
he_P,libero_spatial,1,37,0,1
he_P,libero_spatial,1,38,0,1
he_P,libero_spatial,1,39,0,0
he_P,libero_spatial,2,30,0,1
he_P,libero_spatial,2,31,0,1
he_P,libero_spatial,2,32,0,1
he_P,libero_spatial,2,33,0,1
he_P,libero_spatial,2,34,0,1
he_P,libero_spatial,2,35,0,1
he_P,libero_spatial,2,36,0,1
he_P,libero_spatial,2,37,0,1
he_P,libero_spatial,2,38,0,1
he_P,libero_spatial,2,39,0,0
he_P,libero_spatial,3,30,0,1
he_P,libero_spatial,3,31,0,1
he_P,libero_spatial,3,32,0,0
he_P,libero_spatial,3,33,0,1
he_P,libero_spatial,3,34,0,1
he_P,libero_spatial,3,35,0,0
he_P,libero_spatial,3,36,0,1
he_P,libero_spatial,3,37,0,1
he_P,libero_spatial,3,38,0,0
he_P,libero_spatial,3,39,0,1
he_P,libero_spatial,4,30,0,1
he_P,libero_spatial,4,31,0,1
he_P,libero_spatial,4,32,0,1
he_P,libero_spatial,4,33,0,1
he_P,libero_spatial,4,34,0,1
he_P,libero_spatial,4,35,0,1
he_P,libero_spatial,4,36,0,1
he_P,libero_spatial,4,37,0,1
he_P,libero_spatial,4,38,0,1
he_P,libero_spatial,4,39,0,1
he_P,libero_spatial,5,30,0,0
he_P,libero_spatial,5,31,0,0
he_P,libero_spatial,5,32,0,0
he_P,libero_spatial,5,33,0,0
he_P,libero_spatial,5,34,0,0
he_P,libero_spatial,5,35,0,0
he_P,libero_spatial,5,36,0,0
he_P,libero_spatial,5,37,0,0
he_P,libero_spatial,5,38,0,0
he_P,libero_spatial,5,39,0,0
he_P,libero_spatial,6,30,0,1
he_P,libero_spatial,6,31,0,1
he_P,libero_spatial,6,32,0,0
he_P,libero_spatial,6,33,0,1
he_P,libero_spatial,6,34,0,0
he_P,libero_spatial,6,35,0,1
he_P,libero_spatial,6,36,0,0
he_P,libero_spatial,6,37,0,0
he_P,libero_spatial,6,38,0,0
he_P,libero_spatial,6,39,0,0
he_P,libero_spatial,7,30,0,0
he_P,libero_spatial,7,31,0,1
he_P,libero_spatial,7,32,0,0
he_P,libero_spatial,7,33,0,1
he_P,libero_spatial,7,34,0,0
he_P,libero_spatial,7,35,0,1
he_P,libero_spatial,7,36,0,0
he_P,libero_spatial,7,37,0,0
he_P,libero_spatial,7,38,0,0
he_P,libero_spatial,7,39,0,0
he_P,libero_spatial,8,30,0,0
he_P,libero_spatial,8,31,0,1
he_P,libero_spatial,8,32,0,1
he_P,libero_spatial,8,33,0,1
he_P,libero_spatial,8,34,0,0
he_P,libero_spatial,8,35,0,1
he_P,libero_spatial,8,36,0,1
he_P,libero_spatial,8,37,0,0
he_P,libero_spatial,8,38,0,0
he_P,libero_spatial,8,39,0,1
he_P,libero_spatial,9,30,0,1
he_P,libero_spatial,9,31,0,1
he_P,libero_spatial,9,32,0,0
he_P,libero_spatial,9,33,0,0
he_P,libero_spatial,9,34,0,0
he_P,libero_spatial,9,35,0,0
he_P,libero_spatial,9,36,0,1
he_P,libero_spatial,9,37,0,0
he_P,libero_spatial,9,38,0,0
he_P,libero_spatial,9,39,0,0
pg_A,libero_spatial,0,30,0,1
pg_A,libero_spatial,0,31,0,1
pg_A,libero_spatial,0,32,0,0
pg_A,libero_spatial,0,33,0,1
pg_A,libero_spatial,0,34,0,1
pg_A,libero_spatial,0,35,0,1
pg_A,libero_spatial,0,36,0,1
pg_A,libero_spatial,0,37,0,1
pg_A,libero_spatial,0,38,0,0
pg_A,libero_spatial,0,39,0,1
pg_A,libero_spatial,1,30,0,1
pg_A,libero_spatial,1,31,0,0
pg_A,libero_spatial,1,32,0,0
pg_A,libero_spatial,1,33,0,1
pg_A,libero_spatial,1,34,0,0
pg_A,libero_spatial,1,35,0,0
pg_A,libero_spatial,1,36,0,1
pg_A,libero_spatial,1,37,0,0
pg_A,libero_spatial,1,38,0,0
pg_A,libero_spatial,1,39,0,0
pg_A,libero_spatial,2,30,0,0
pg_A,libero_spatial,2,31,0,0
pg_A,libero_spatial,2,32,0,0
pg_A,libero_spatial,2,33,0,1
pg_A,libero_spatial,2,34,0,1
pg_A,libero_spatial,2,35,0,1
pg_A,libero_spatial,2,36,0,0
pg_A,libero_spatial,2,37,0,1
pg_A,libero_spatial,2,38,0,0
pg_A,libero_spatial,2,39,0,1
pg_A,libero_spatial,3,30,0,1
pg_A,libero_spatial,3,31,0,1
pg_A,libero_spatial,3,32,0,0
pg_A,libero_spatial,3,33,0,1
pg_A,libero_spatial,3,34,0,1
pg_A,libero_spatial,3,35,0,1
pg_A,libero_spatial,3,36,0,1
pg_A,libero_spatial,3,37,0,1
pg_A,libero_spatial,3,38,0,0
pg_A,libero_spatial,3,39,0,1
pg_A,libero_spatial,4,30,0,0
pg_A,libero_spatial,4,31,0,0
pg_A,libero_spatial,4,32,0,1
pg_A,libero_spatial,4,33,0,0
pg_A,libero_spatial,4,34,0,1
pg_A,libero_spatial,4,35,0,0
pg_A,libero_spatial,4,36,0,0
pg_A,libero_spatial,4,37,0,1
pg_A,libero_spatial,4,38,0,0
pg_A,libero_spatial,4,39,0,0
pg_A,libero_spatial,5,30,0,1
pg_A,libero_spatial,5,31,0,1
pg_A,libero_spatial,5,32,0,0
pg_A,libero_spatial,5,33,0,1
pg_A,libero_spatial,5,34,0,1
pg_A,libero_spatial,5,35,0,1
pg_A,libero_spatial,5,36,0,1
pg_A,libero_spatial,5,37,0,1
pg_A,libero_spatial,5,38,0,0
pg_A,libero_spatial,5,39,0,1
pg_A,libero_spatial,6,30,0,0
pg_A,libero_spatial,6,31,0,0
pg_A,libero_spatial,6,32,0,0
pg_A,libero_spatial,6,33,0,0
pg_A,libero_spatial,6,34,0,0
pg_A,libero_spatial,6,35,0,0
pg_A,libero_spatial,6,36,0,0
pg_A,libero_spatial,6,37,0,0
pg_A,libero_spatial,6,38,0,0
pg_A,libero_spatial,6,39,0,0
pg_A,libero_spatial,7,30,0,1
pg_A,libero_spatial,7,31,0,1
pg_A,libero_spatial,7,32,0,1
pg_A,libero_spatial,7,33,0,0
pg_A,libero_spatial,7,34,0,1
pg_A,libero_spatial,7,35,0,1
pg_A,libero_spatial,7,36,0,1
pg_A,libero_spatial,7,37,0,0
pg_A,libero_spatial,7,38,0,1
pg_A,libero_spatial,7,39,0,1
pg_A,libero_spatial,8,30,0,1
pg_A,libero_spatial,8,31,0,1
pg_A,libero_spatial,8,32,0,1
pg_A,libero_spatial,8,33,0,0
pg_A,libero_spatial,8,34,0,0
pg_A,libero_spatial,8,35,0,1
pg_A,libero_spatial,8,36,0,1
pg_A,libero_spatial,8,37,0,1
pg_A,libero_spatial,8,38,0,1
pg_A,libero_spatial,8,39,0,1
pg_A,libero_spatial,9,30,0,1
pg_A,libero_spatial,9,31,0,0
pg_A,libero_spatial,9,32,0,0
pg_A,libero_spatial,9,33,0,1
pg_A,libero_spatial,9,34,0,1
pg_A,libero_spatial,9,35,0,1
pg_A,libero_spatial,9,36,0,0
pg_A,libero_spatial,9,37,0,0
pg_A,libero_spatial,9,38,0,0
pg_A,libero_spatial,9,39,0,0
pg_P,libero_spatial,0,30,0,1
pg_P,libero_spatial,0,31,0,1
pg_P,libero_spatial,0,32,0,1
pg_P,libero_spatial,0,33,0,1
pg_P,libero_spatial,0,34,0,1
pg_P,libero_spatial,0,35,0,0
pg_P,libero_spatial,0,36,0,1
pg_P,libero_spatial,0,37,0,1
pg_P,libero_spatial,0,38,0,1
pg_P,libero_spatial,0,39,0,1
pg_P,libero_spatial,1,30,0,1
pg_P,libero_spatial,1,31,0,0
pg_P,libero_spatial,1,32,0,1
pg_P,libero_spatial,1,33,0,1
pg_P,libero_spatial,1,34,0,1
pg_P,libero_spatial,1,35,0,1
pg_P,libero_spatial,1,36,0,1
pg_P,libero_spatial,1,37,0,1
pg_P,libero_spatial,1,38,0,1
pg_P,libero_spatial,1,39,0,0
pg_P,libero_spatial,2,30,0,1
pg_P,libero_spatial,2,31,0,1
pg_P,libero_spatial,2,32,0,1
pg_P,libero_spatial,2,33,0,1
pg_P,libero_spatial,2,34,0,1
pg_P,libero_spatial,2,35,0,1
pg_P,libero_spatial,2,36,0,1
pg_P,libero_spatial,2,37,0,1
pg_P,libero_spatial,2,38,0,1
pg_P,libero_spatial,2,39,0,1
pg_P,libero_spatial,3,30,0,0
pg_P,libero_spatial,3,31,0,1
pg_P,libero_spatial,3,32,0,1
pg_P,libero_spatial,3,33,0,1
pg_P,libero_spatial,3,34,0,1
pg_P,libero_spatial,3,35,0,1
pg_P,libero_spatial,3,36,0,1
pg_P,libero_spatial,3,37,0,1
pg_P,libero_spatial,3,38,0,1
pg_P,libero_spatial,3,39,0,1
pg_P,libero_spatial,4,30,0,0
pg_P,libero_spatial,4,31,0,1
pg_P,libero_spatial,4,32,0,0
pg_P,libero_spatial,4,33,0,1
pg_P,libero_spatial,4,34,0,1
pg_P,libero_spatial,4,35,0,0
pg_P,libero_spatial,4,36,0,1
pg_P,libero_spatial,4,37,0,0
pg_P,libero_spatial,4,38,0,0
pg_P,libero_spatial,4,39,0,0
pg_P,libero_spatial,5,30,0,1
pg_P,libero_spatial,5,31,0,1
pg_P,libero_spatial,5,32,0,1
pg_P,libero_spatial,5,33,0,0
pg_P,libero_spatial,5,34,0,0
pg_P,libero_spatial,5,35,0,1
pg_P,libero_spatial,5,36,0,0
pg_P,libero_spatial,5,37,0,0
pg_P,libero_spatial,5,38,0,0
pg_P,libero_spatial,5,39,0,0
pg_P,libero_spatial,6,30,0,1
pg_P,libero_spatial,6,31,0,1
pg_P,libero_spatial,6,32,0,1
pg_P,libero_spatial,6,33,0,1
pg_P,libero_spatial,6,34,0,0
pg_P,libero_spatial,6,35,0,1
pg_P,libero_spatial,6,36,0,1
pg_P,libero_spatial,6,37,0,1
pg_P,libero_spatial,6,38,0,1
pg_P,libero_spatial,6,39,0,0
pg_P,libero_spatial,7,30,0,1
pg_P,libero_spatial,7,31,0,1
pg_P,libero_spatial,7,32,0,1
pg_P,libero_spatial,7,33,0,1
pg_P,libero_spatial,7,34,0,1
pg_P,libero_spatial,7,35,0,1
pg_P,libero_spatial,7,36,0,1
pg_P,libero_spatial,7,37,0,1
pg_P,libero_spatial,7,38,0,1
pg_P,libero_spatial,7,39,0,0
pg_P,libero_spatial,8,30,0,1
pg_P,libero_spatial,8,31,0,0
pg_P,libero_spatial,8,32,0,1
pg_P,libero_spatial,8,33,0,0
pg_P,libero_spatial,8,34,0,0
pg_P,libero_spatial,8,35,0,0
pg_P,libero_spatial,8,36,0,1
pg_P,libero_spatial,8,37,0,1
pg_P,libero_spatial,8,38,0,1
pg_P,libero_spatial,8,39,0,1
pg_P,libero_spatial,9,30,0,1
pg_P,libero_spatial,9,31,0,1
pg_P,libero_spatial,9,32,0,0
pg_P,libero_spatial,9,33,0,1
pg_P,libero_spatial,9,34,0,0
pg_P,libero_spatial,9,35,0,0
pg_P,libero_spatial,9,36,0,1
pg_P,libero_spatial,9,37,0,1
pg_P,libero_spatial,9,38,0,1
pg_P,libero_spatial,9,39,0,0


==> anc/release/outcomes/GROOT_p2g_rep1.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,10,1,0
he_A,libero_spatial,0,11,1,1
he_A,libero_spatial,0,12,1,1
he_A,libero_spatial,0,13,1,0
he_A,libero_spatial,0,14,1,1
he_A,libero_spatial,0,15,1,1
he_A,libero_spatial,0,16,1,1
he_A,libero_spatial,0,17,1,1
he_A,libero_spatial,0,18,1,0
he_A,libero_spatial,0,19,1,1
he_A,libero_spatial,1,10,1,1
he_A,libero_spatial,1,11,1,1
he_A,libero_spatial,1,12,1,1
he_A,libero_spatial,1,13,1,1
he_A,libero_spatial,1,14,1,1
he_A,libero_spatial,1,15,1,1
he_A,libero_spatial,1,16,1,1
he_A,libero_spatial,1,17,1,1
he_A,libero_spatial,1,18,1,1
he_A,libero_spatial,1,19,1,1
he_A,libero_spatial,2,10,1,1
he_A,libero_spatial,2,11,1,0
he_A,libero_spatial,2,12,1,1
he_A,libero_spatial,2,13,1,0
he_A,libero_spatial,2,14,1,0
he_A,libero_spatial,2,15,1,0
he_A,libero_spatial,2,16,1,1
he_A,libero_spatial,2,17,1,1
he_A,libero_spatial,2,18,1,1
he_A,libero_spatial,2,19,1,0
he_A,libero_spatial,3,10,1,1
he_A,libero_spatial,3,11,1,1
he_A,libero_spatial,3,12,1,1
he_A,libero_spatial,3,13,1,0
he_A,libero_spatial,3,14,1,1
he_A,libero_spatial,3,15,1,1
he_A,libero_spatial,3,16,1,0
he_A,libero_spatial,3,17,1,1
he_A,libero_spatial,3,18,1,1
he_A,libero_spatial,3,19,1,1
he_A,libero_spatial,4,10,1,0
he_A,libero_spatial,4,11,1,1
he_A,libero_spatial,4,12,1,1
he_A,libero_spatial,4,13,1,1
he_A,libero_spatial,4,14,1,1
he_A,libero_spatial,4,15,1,0
he_A,libero_spatial,4,16,1,1
he_A,libero_spatial,4,17,1,1
he_A,libero_spatial,4,18,1,1
he_A,libero_spatial,4,19,1,0
he_A,libero_spatial,5,10,1,1
he_A,libero_spatial,5,11,1,1
he_A,libero_spatial,5,12,1,1
he_A,libero_spatial,5,13,1,1
he_A,libero_spatial,5,14,1,1
he_A,libero_spatial,5,15,1,1
he_A,libero_spatial,5,16,1,1
he_A,libero_spatial,5,17,1,1
he_A,libero_spatial,5,18,1,1
he_A,libero_spatial,5,19,1,0
he_A,libero_spatial,6,10,1,0
he_A,libero_spatial,6,11,1,1
he_A,libero_spatial,6,12,1,0
he_A,libero_spatial,6,13,1,0
he_A,libero_spatial,6,14,1,0
he_A,libero_spatial,6,15,1,0
he_A,libero_spatial,6,16,1,0
he_A,libero_spatial,6,17,1,1
he_A,libero_spatial,6,18,1,0
he_A,libero_spatial,6,19,1,0
he_A,libero_spatial,7,10,1,0
he_A,libero_spatial,7,11,1,1
he_A,libero_spatial,7,12,1,1
he_A,libero_spatial,7,13,1,1
he_A,libero_spatial,7,14,1,1
he_A,libero_spatial,7,15,1,1
he_A,libero_spatial,7,16,1,1
he_A,libero_spatial,7,17,1,1
he_A,libero_spatial,7,18,1,1
he_A,libero_spatial,7,19,1,1
he_A,libero_spatial,8,10,1,1
he_A,libero_spatial,8,11,1,1
he_A,libero_spatial,8,12,1,1
he_A,libero_spatial,8,13,1,1
he_A,libero_spatial,8,14,1,1
he_A,libero_spatial,8,15,1,1
he_A,libero_spatial,8,16,1,1
he_A,libero_spatial,8,17,1,1
he_A,libero_spatial,8,18,1,1
he_A,libero_spatial,8,19,1,1
he_A,libero_spatial,9,10,1,1
he_A,libero_spatial,9,11,1,1
he_A,libero_spatial,9,12,1,1
he_A,libero_spatial,9,13,1,1
he_A,libero_spatial,9,14,1,1
he_A,libero_spatial,9,15,1,1
he_A,libero_spatial,9,16,1,1
he_A,libero_spatial,9,17,1,1
he_A,libero_spatial,9,18,1,0
he_A,libero_spatial,9,19,1,0
he_P,libero_spatial,0,10,1,0
he_P,libero_spatial,0,11,1,0
he_P,libero_spatial,0,12,1,0
he_P,libero_spatial,0,13,1,0
he_P,libero_spatial,0,14,1,0
he_P,libero_spatial,0,15,1,0
he_P,libero_spatial,0,16,1,1
he_P,libero_spatial,0,17,1,1
he_P,libero_spatial,0,18,1,1
he_P,libero_spatial,0,19,1,1
he_P,libero_spatial,1,10,1,1
he_P,libero_spatial,1,11,1,0
he_P,libero_spatial,1,12,1,1
he_P,libero_spatial,1,13,1,1
he_P,libero_spatial,1,14,1,0
he_P,libero_spatial,1,15,1,1
he_P,libero_spatial,1,16,1,1
he_P,libero_spatial,1,17,1,1
he_P,libero_spatial,1,18,1,0
he_P,libero_spatial,1,19,1,1
he_P,libero_spatial,2,10,1,1
he_P,libero_spatial,2,11,1,1
he_P,libero_spatial,2,12,1,0
he_P,libero_spatial,2,13,1,1
he_P,libero_spatial,2,14,1,1
he_P,libero_spatial,2,15,1,1
he_P,libero_spatial,2,16,1,1
he_P,libero_spatial,2,17,1,1
he_P,libero_spatial,2,18,1,1
he_P,libero_spatial,2,19,1,1
he_P,libero_spatial,3,10,1,0
he_P,libero_spatial,3,11,1,1
he_P,libero_spatial,3,12,1,1
he_P,libero_spatial,3,13,1,0
he_P,libero_spatial,3,14,1,1
he_P,libero_spatial,3,15,1,1
he_P,libero_spatial,3,16,1,0
he_P,libero_spatial,3,17,1,1
he_P,libero_spatial,3,18,1,1
he_P,libero_spatial,3,19,1,1
he_P,libero_spatial,4,10,1,1
he_P,libero_spatial,4,11,1,1
he_P,libero_spatial,4,12,1,1
he_P,libero_spatial,4,13,1,1
he_P,libero_spatial,4,14,1,1
he_P,libero_spatial,4,15,1,0
he_P,libero_spatial,4,16,1,1
he_P,libero_spatial,4,17,1,1
he_P,libero_spatial,4,18,1,1
he_P,libero_spatial,4,19,1,1
he_P,libero_spatial,5,10,1,0
he_P,libero_spatial,5,11,1,0
he_P,libero_spatial,5,12,1,0
he_P,libero_spatial,5,13,1,0
he_P,libero_spatial,5,14,1,0
he_P,libero_spatial,5,15,1,0
he_P,libero_spatial,5,16,1,0
he_P,libero_spatial,5,17,1,0
he_P,libero_spatial,5,18,1,0
he_P,libero_spatial,5,19,1,0
he_P,libero_spatial,6,10,1,1
he_P,libero_spatial,6,11,1,0
he_P,libero_spatial,6,12,1,1
he_P,libero_spatial,6,13,1,1
he_P,libero_spatial,6,14,1,0
he_P,libero_spatial,6,15,1,1
he_P,libero_spatial,6,16,1,1
he_P,libero_spatial,6,17,1,1
he_P,libero_spatial,6,18,1,1
he_P,libero_spatial,6,19,1,1
he_P,libero_spatial,7,10,1,1
he_P,libero_spatial,7,11,1,0
he_P,libero_spatial,7,12,1,0
he_P,libero_spatial,7,13,1,1
he_P,libero_spatial,7,14,1,0
he_P,libero_spatial,7,15,1,1
he_P,libero_spatial,7,16,1,0
he_P,libero_spatial,7,17,1,1
he_P,libero_spatial,7,18,1,1
he_P,libero_spatial,7,19,1,1
he_P,libero_spatial,8,10,1,1
he_P,libero_spatial,8,11,1,0
he_P,libero_spatial,8,12,1,1
he_P,libero_spatial,8,13,1,1
he_P,libero_spatial,8,14,1,0
he_P,libero_spatial,8,15,1,1
he_P,libero_spatial,8,16,1,1
he_P,libero_spatial,8,17,1,1
he_P,libero_spatial,8,18,1,0
he_P,libero_spatial,8,19,1,1
he_P,libero_spatial,9,10,1,1
he_P,libero_spatial,9,11,1,0
he_P,libero_spatial,9,12,1,0
he_P,libero_spatial,9,13,1,1
he_P,libero_spatial,9,14,1,0
he_P,libero_spatial,9,15,1,0
he_P,libero_spatial,9,16,1,0
he_P,libero_spatial,9,17,1,0
he_P,libero_spatial,9,18,1,0
he_P,libero_spatial,9,19,1,0
pg_A,libero_spatial,0,10,1,0
pg_A,libero_spatial,0,11,1,1
pg_A,libero_spatial,0,12,1,1
pg_A,libero_spatial,0,13,1,0
pg_A,libero_spatial,0,14,1,0
pg_A,libero_spatial,0,15,1,1
pg_A,libero_spatial,0,16,1,1
pg_A,libero_spatial,0,17,1,1
pg_A,libero_spatial,0,18,1,0
pg_A,libero_spatial,0,19,1,1
pg_A,libero_spatial,1,10,1,0
pg_A,libero_spatial,1,11,1,0
pg_A,libero_spatial,1,12,1,1
pg_A,libero_spatial,1,13,1,0
pg_A,libero_spatial,1,14,1,1
pg_A,libero_spatial,1,15,1,0
pg_A,libero_spatial,1,16,1,1
pg_A,libero_spatial,1,17,1,1
pg_A,libero_spatial,1,18,1,0
pg_A,libero_spatial,1,19,1,1
pg_A,libero_spatial,2,10,1,1
pg_A,libero_spatial,2,11,1,0
pg_A,libero_spatial,2,12,1,0
pg_A,libero_spatial,2,13,1,1
pg_A,libero_spatial,2,14,1,0
pg_A,libero_spatial,2,15,1,1
pg_A,libero_spatial,2,16,1,1
pg_A,libero_spatial,2,17,1,1
pg_A,libero_spatial,2,18,1,1
pg_A,libero_spatial,2,19,1,0
pg_A,libero_spatial,3,10,1,1
pg_A,libero_spatial,3,11,1,0
pg_A,libero_spatial,3,12,1,0
pg_A,libero_spatial,3,13,1,1
pg_A,libero_spatial,3,14,1,1
pg_A,libero_spatial,3,15,1,1
pg_A,libero_spatial,3,16,1,1
pg_A,libero_spatial,3,17,1,1
pg_A,libero_spatial,3,18,1,0
pg_A,libero_spatial,3,19,1,1
pg_A,libero_spatial,4,10,1,1
pg_A,libero_spatial,4,11,1,0
pg_A,libero_spatial,4,12,1,0
pg_A,libero_spatial,4,13,1,1
pg_A,libero_spatial,4,14,1,1
pg_A,libero_spatial,4,15,1,0
pg_A,libero_spatial,4,16,1,1
pg_A,libero_spatial,4,17,1,1
pg_A,libero_spatial,4,18,1,0
pg_A,libero_spatial,4,19,1,1
pg_A,libero_spatial,5,10,1,1
pg_A,libero_spatial,5,11,1,1
pg_A,libero_spatial,5,12,1,1
pg_A,libero_spatial,5,13,1,1
pg_A,libero_spatial,5,14,1,0
pg_A,libero_spatial,5,15,1,1
pg_A,libero_spatial,5,16,1,1
pg_A,libero_spatial,5,17,1,1
pg_A,libero_spatial,5,18,1,1
pg_A,libero_spatial,5,19,1,0
pg_A,libero_spatial,6,10,1,0
pg_A,libero_spatial,6,11,1,0
pg_A,libero_spatial,6,12,1,0
pg_A,libero_spatial,6,13,1,0
pg_A,libero_spatial,6,14,1,0
pg_A,libero_spatial,6,15,1,0
pg_A,libero_spatial,6,16,1,0
pg_A,libero_spatial,6,17,1,0
pg_A,libero_spatial,6,18,1,0
pg_A,libero_spatial,6,19,1,0
pg_A,libero_spatial,7,10,1,0
pg_A,libero_spatial,7,11,1,1
pg_A,libero_spatial,7,12,1,1
pg_A,libero_spatial,7,13,1,1
pg_A,libero_spatial,7,14,1,1
pg_A,libero_spatial,7,15,1,1
pg_A,libero_spatial,7,16,1,1
pg_A,libero_spatial,7,17,1,1
pg_A,libero_spatial,7,18,1,1
pg_A,libero_spatial,7,19,1,0
pg_A,libero_spatial,8,10,1,1
pg_A,libero_spatial,8,11,1,1
pg_A,libero_spatial,8,12,1,1
pg_A,libero_spatial,8,13,1,1
pg_A,libero_spatial,8,14,1,1
pg_A,libero_spatial,8,15,1,0
pg_A,libero_spatial,8,16,1,1
pg_A,libero_spatial,8,17,1,1
pg_A,libero_spatial,8,18,1,1
pg_A,libero_spatial,8,19,1,1
pg_A,libero_spatial,9,10,1,0
pg_A,libero_spatial,9,11,1,0
pg_A,libero_spatial,9,12,1,0
pg_A,libero_spatial,9,13,1,1
pg_A,libero_spatial,9,14,1,1
pg_A,libero_spatial,9,15,1,1
pg_A,libero_spatial,9,16,1,1
pg_A,libero_spatial,9,17,1,1
pg_A,libero_spatial,9,18,1,0
pg_A,libero_spatial,9,19,1,1
pg_P,libero_spatial,0,10,1,0
pg_P,libero_spatial,0,11,1,1
pg_P,libero_spatial,0,12,1,1
pg_P,libero_spatial,0,13,1,1
pg_P,libero_spatial,0,14,1,1
pg_P,libero_spatial,0,15,1,1
pg_P,libero_spatial,0,16,1,1
pg_P,libero_spatial,0,17,1,1
pg_P,libero_spatial,0,18,1,0
pg_P,libero_spatial,0,19,1,0
pg_P,libero_spatial,1,10,1,1
pg_P,libero_spatial,1,11,1,0
pg_P,libero_spatial,1,12,1,1
pg_P,libero_spatial,1,13,1,1
pg_P,libero_spatial,1,14,1,0
pg_P,libero_spatial,1,15,1,1
pg_P,libero_spatial,1,16,1,1
pg_P,libero_spatial,1,17,1,1
pg_P,libero_spatial,1,18,1,0
pg_P,libero_spatial,1,19,1,1
pg_P,libero_spatial,2,10,1,0
pg_P,libero_spatial,2,11,1,1
pg_P,libero_spatial,2,12,1,1
pg_P,libero_spatial,2,13,1,1
pg_P,libero_spatial,2,14,1,1
pg_P,libero_spatial,2,15,1,1
pg_P,libero_spatial,2,16,1,1
pg_P,libero_spatial,2,17,1,1
pg_P,libero_spatial,2,18,1,1
pg_P,libero_spatial,2,19,1,1
pg_P,libero_spatial,3,10,1,1
pg_P,libero_spatial,3,11,1,1
pg_P,libero_spatial,3,12,1,1
pg_P,libero_spatial,3,13,1,0
pg_P,libero_spatial,3,14,1,1
pg_P,libero_spatial,3,15,1,1
pg_P,libero_spatial,3,16,1,1
pg_P,libero_spatial,3,17,1,1
pg_P,libero_spatial,3,18,1,1
pg_P,libero_spatial,3,19,1,1
pg_P,libero_spatial,4,10,1,1
pg_P,libero_spatial,4,11,1,1
pg_P,libero_spatial,4,12,1,0
pg_P,libero_spatial,4,13,1,0
pg_P,libero_spatial,4,14,1,1
pg_P,libero_spatial,4,15,1,1
pg_P,libero_spatial,4,16,1,1
pg_P,libero_spatial,4,17,1,1
pg_P,libero_spatial,4,18,1,1
pg_P,libero_spatial,4,19,1,1
pg_P,libero_spatial,5,10,1,0
pg_P,libero_spatial,5,11,1,0
pg_P,libero_spatial,5,12,1,1
pg_P,libero_spatial,5,13,1,0
pg_P,libero_spatial,5,14,1,1
pg_P,libero_spatial,5,15,1,0
pg_P,libero_spatial,5,16,1,0
pg_P,libero_spatial,5,17,1,0
pg_P,libero_spatial,5,18,1,0
pg_P,libero_spatial,5,19,1,0
pg_P,libero_spatial,6,10,1,0
pg_P,libero_spatial,6,11,1,1
pg_P,libero_spatial,6,12,1,1
pg_P,libero_spatial,6,13,1,1
pg_P,libero_spatial,6,14,1,1
pg_P,libero_spatial,6,15,1,1
pg_P,libero_spatial,6,16,1,0
pg_P,libero_spatial,6,17,1,1
pg_P,libero_spatial,6,18,1,1
pg_P,libero_spatial,6,19,1,1
pg_P,libero_spatial,7,10,1,1
pg_P,libero_spatial,7,11,1,1
pg_P,libero_spatial,7,12,1,1
pg_P,libero_spatial,7,13,1,1
pg_P,libero_spatial,7,14,1,1
pg_P,libero_spatial,7,15,1,1
pg_P,libero_spatial,7,16,1,0
pg_P,libero_spatial,7,17,1,1
pg_P,libero_spatial,7,18,1,1
pg_P,libero_spatial,7,19,1,1
pg_P,libero_spatial,8,10,1,0
pg_P,libero_spatial,8,11,1,1
pg_P,libero_spatial,8,12,1,1
pg_P,libero_spatial,8,13,1,1
pg_P,libero_spatial,8,14,1,1
pg_P,libero_spatial,8,15,1,1
pg_P,libero_spatial,8,16,1,1
pg_P,libero_spatial,8,17,1,1
pg_P,libero_spatial,8,18,1,1
pg_P,libero_spatial,8,19,1,1
pg_P,libero_spatial,9,10,1,1
pg_P,libero_spatial,9,11,1,0
pg_P,libero_spatial,9,12,1,1
pg_P,libero_spatial,9,13,1,1
pg_P,libero_spatial,9,14,1,0
pg_P,libero_spatial,9,15,1,0
pg_P,libero_spatial,9,16,1,0
pg_P,libero_spatial,9,17,1,1
pg_P,libero_spatial,9,18,1,1
pg_P,libero_spatial,9,19,1,1
he_dt,libero_spatial,0,10,1,0
he_dt,libero_spatial,0,11,1,1
he_dt,libero_spatial,0,12,1,0
he_dt,libero_spatial,0,13,1,0
he_dt,libero_spatial,0,14,1,0
he_dt,libero_spatial,0,15,1,0
he_dt,libero_spatial,0,16,1,0
he_dt,libero_spatial,0,17,1,0
he_dt,libero_spatial,0,18,1,0
he_dt,libero_spatial,0,19,1,1
he_dt,libero_spatial,1,10,1,1
he_dt,libero_spatial,1,11,1,0
he_dt,libero_spatial,1,12,1,1
he_dt,libero_spatial,1,13,1,1
he_dt,libero_spatial,1,14,1,0
he_dt,libero_spatial,1,15,1,1
he_dt,libero_spatial,1,16,1,0
he_dt,libero_spatial,1,17,1,1
he_dt,libero_spatial,1,18,1,0
he_dt,libero_spatial,1,19,1,0
he_dt,libero_spatial,2,10,1,1
he_dt,libero_spatial,2,11,1,1
he_dt,libero_spatial,2,12,1,1
he_dt,libero_spatial,2,13,1,1
he_dt,libero_spatial,2,14,1,1
he_dt,libero_spatial,2,15,1,1
he_dt,libero_spatial,2,16,1,1
he_dt,libero_spatial,2,17,1,1
he_dt,libero_spatial,2,18,1,1
he_dt,libero_spatial,2,19,1,1
he_dt,libero_spatial,3,10,1,0
he_dt,libero_spatial,3,11,1,1
he_dt,libero_spatial,3,12,1,0
he_dt,libero_spatial,3,13,1,0
he_dt,libero_spatial,3,14,1,1
he_dt,libero_spatial,3,15,1,1
he_dt,libero_spatial,3,16,1,0
he_dt,libero_spatial,3,17,1,1
he_dt,libero_spatial,3,18,1,0
he_dt,libero_spatial,3,19,1,1
he_dt,libero_spatial,4,10,1,1
he_dt,libero_spatial,4,11,1,1
he_dt,libero_spatial,4,12,1,1
he_dt,libero_spatial,4,13,1,1
he_dt,libero_spatial,4,14,1,1
he_dt,libero_spatial,4,15,1,1
he_dt,libero_spatial,4,16,1,0
he_dt,libero_spatial,4,17,1,1
he_dt,libero_spatial,4,18,1,1
he_dt,libero_spatial,4,19,1,0
he_dt,libero_spatial,5,10,1,0
he_dt,libero_spatial,5,11,1,1
he_dt,libero_spatial,5,12,1,0
he_dt,libero_spatial,5,13,1,0
he_dt,libero_spatial,5,14,1,0
he_dt,libero_spatial,5,15,1,0
he_dt,libero_spatial,5,16,1,0
he_dt,libero_spatial,5,17,1,1
he_dt,libero_spatial,5,18,1,0
he_dt,libero_spatial,5,19,1,0
he_dt,libero_spatial,6,10,1,1
he_dt,libero_spatial,6,11,1,1
he_dt,libero_spatial,6,12,1,1
he_dt,libero_spatial,6,13,1,0
he_dt,libero_spatial,6,14,1,0
he_dt,libero_spatial,6,15,1,0
he_dt,libero_spatial,6,16,1,0
he_dt,libero_spatial,6,17,1,1
he_dt,libero_spatial,6,18,1,1
he_dt,libero_spatial,6,19,1,1
he_dt,libero_spatial,7,10,1,0
he_dt,libero_spatial,7,11,1,1
he_dt,libero_spatial,7,12,1,1
he_dt,libero_spatial,7,13,1,1
he_dt,libero_spatial,7,14,1,1
he_dt,libero_spatial,7,15,1,1
he_dt,libero_spatial,7,16,1,0
he_dt,libero_spatial,7,17,1,0
he_dt,libero_spatial,7,18,1,1
he_dt,libero_spatial,7,19,1,1
he_dt,libero_spatial,8,10,1,1
he_dt,libero_spatial,8,11,1,0
he_dt,libero_spatial,8,12,1,0
he_dt,libero_spatial,8,13,1,0
he_dt,libero_spatial,8,14,1,1
he_dt,libero_spatial,8,15,1,0
he_dt,libero_spatial,8,16,1,1
he_dt,libero_spatial,8,17,1,0
he_dt,libero_spatial,8,18,1,0
he_dt,libero_spatial,8,19,1,1
he_dt,libero_spatial,9,10,1,1
he_dt,libero_spatial,9,11,1,0
he_dt,libero_spatial,9,12,1,0
he_dt,libero_spatial,9,13,1,1
he_dt,libero_spatial,9,14,1,0
he_dt,libero_spatial,9,15,1,0
he_dt,libero_spatial,9,16,1,0
he_dt,libero_spatial,9,17,1,0
he_dt,libero_spatial,9,18,1,0
he_dt,libero_spatial,9,19,1,1
he_brp,libero_spatial,0,10,1,0
he_brp,libero_spatial,0,11,1,1
he_brp,libero_spatial,0,12,1,0
he_brp,libero_spatial,0,13,1,0
he_brp,libero_spatial,0,14,1,0
he_brp,libero_spatial,0,15,1,0
he_brp,libero_spatial,0,16,1,1
he_brp,libero_spatial,0,17,1,1
he_brp,libero_spatial,0,18,1,0
he_brp,libero_spatial,0,19,1,0
he_brp,libero_spatial,1,10,1,1
he_brp,libero_spatial,1,11,1,0
he_brp,libero_spatial,1,12,1,1
he_brp,libero_spatial,1,13,1,1
he_brp,libero_spatial,1,14,1,1
he_brp,libero_spatial,1,15,1,1
he_brp,libero_spatial,1,16,1,0
he_brp,libero_spatial,1,17,1,1
he_brp,libero_spatial,1,18,1,1
he_brp,libero_spatial,1,19,1,0
he_brp,libero_spatial,2,10,1,1
he_brp,libero_spatial,2,11,1,1
he_brp,libero_spatial,2,12,1,1
he_brp,libero_spatial,2,13,1,1
he_brp,libero_spatial,2,14,1,1
he_brp,libero_spatial,2,15,1,1
he_brp,libero_spatial,2,16,1,1
he_brp,libero_spatial,2,17,1,1
he_brp,libero_spatial,2,18,1,1
he_brp,libero_spatial,2,19,1,1
he_brp,libero_spatial,3,10,1,1
he_brp,libero_spatial,3,11,1,1
he_brp,libero_spatial,3,12,1,1
he_brp,libero_spatial,3,13,1,0
he_brp,libero_spatial,3,14,1,1
he_brp,libero_spatial,3,15,1,1
he_brp,libero_spatial,3,16,1,0
he_brp,libero_spatial,3,17,1,1
he_brp,libero_spatial,3,18,1,1
he_brp,libero_spatial,3,19,1,1
he_brp,libero_spatial,4,10,1,1
he_brp,libero_spatial,4,11,1,1
he_brp,libero_spatial,4,12,1,0
he_brp,libero_spatial,4,13,1,1
he_brp,libero_spatial,4,14,1,1
he_brp,libero_spatial,4,15,1,1
he_brp,libero_spatial,4,16,1,1
he_brp,libero_spatial,4,17,1,1
he_brp,libero_spatial,4,18,1,1
he_brp,libero_spatial,4,19,1,1
he_brp,libero_spatial,5,10,1,0
he_brp,libero_spatial,5,11,1,0
he_brp,libero_spatial,5,12,1,0
he_brp,libero_spatial,5,13,1,0
he_brp,libero_spatial,5,14,1,0
he_brp,libero_spatial,5,15,1,1
he_brp,libero_spatial,5,16,1,0
he_brp,libero_spatial,5,17,1,1
he_brp,libero_spatial,5,18,1,1
he_brp,libero_spatial,5,19,1,0
he_brp,libero_spatial,6,10,1,0
he_brp,libero_spatial,6,11,1,1
he_brp,libero_spatial,6,12,1,1
he_brp,libero_spatial,6,13,1,1
he_brp,libero_spatial,6,14,1,0
he_brp,libero_spatial,6,15,1,1
he_brp,libero_spatial,6,16,1,1
he_brp,libero_spatial,6,17,1,1
he_brp,libero_spatial,6,18,1,1
he_brp,libero_spatial,6,19,1,1
he_brp,libero_spatial,7,10,1,0
he_brp,libero_spatial,7,11,1,1
he_brp,libero_spatial,7,12,1,1
he_brp,libero_spatial,7,13,1,1
he_brp,libero_spatial,7,14,1,1
he_brp,libero_spatial,7,15,1,1
he_brp,libero_spatial,7,16,1,1
he_brp,libero_spatial,7,17,1,1
he_brp,libero_spatial,7,18,1,1
he_brp,libero_spatial,7,19,1,1
he_brp,libero_spatial,8,10,1,1
he_brp,libero_spatial,8,11,1,0
he_brp,libero_spatial,8,12,1,0
he_brp,libero_spatial,8,13,1,1
he_brp,libero_spatial,8,14,1,1
he_brp,libero_spatial,8,15,1,1
he_brp,libero_spatial,8,16,1,1
he_brp,libero_spatial,8,17,1,1
he_brp,libero_spatial,8,18,1,1
he_brp,libero_spatial,8,19,1,1
he_brp,libero_spatial,9,10,1,1
he_brp,libero_spatial,9,11,1,1
he_brp,libero_spatial,9,12,1,1
he_brp,libero_spatial,9,13,1,1
he_brp,libero_spatial,9,14,1,1
he_brp,libero_spatial,9,15,1,0
he_brp,libero_spatial,9,16,1,1
he_brp,libero_spatial,9,17,1,1
he_brp,libero_spatial,9,18,1,0
he_brp,libero_spatial,9,19,1,1
pg_dt,libero_spatial,0,10,1,0
pg_dt,libero_spatial,0,11,1,1
pg_dt,libero_spatial,0,12,1,0
pg_dt,libero_spatial,0,13,1,0
pg_dt,libero_spatial,0,14,1,0
pg_dt,libero_spatial,0,15,1,0
pg_dt,libero_spatial,0,16,1,1
pg_dt,libero_spatial,0,17,1,1
pg_dt,libero_spatial,0,18,1,0
pg_dt,libero_spatial,0,19,1,0
pg_dt,libero_spatial,1,10,1,1
pg_dt,libero_spatial,1,11,1,0
pg_dt,libero_spatial,1,12,1,1
pg_dt,libero_spatial,1,13,1,0
pg_dt,libero_spatial,1,14,1,1
pg_dt,libero_spatial,1,15,1,1
pg_dt,libero_spatial,1,16,1,0
pg_dt,libero_spatial,1,17,1,1
pg_dt,libero_spatial,1,18,1,1
pg_dt,libero_spatial,1,19,1,1
pg_dt,libero_spatial,2,10,1,1
pg_dt,libero_spatial,2,11,1,1
pg_dt,libero_spatial,2,12,1,0
pg_dt,libero_spatial,2,13,1,1
pg_dt,libero_spatial,2,14,1,1
pg_dt,libero_spatial,2,15,1,1
pg_dt,libero_spatial,2,16,1,1
pg_dt,libero_spatial,2,17,1,1
pg_dt,libero_spatial,2,18,1,1
pg_dt,libero_spatial,2,19,1,1
pg_dt,libero_spatial,3,10,1,1
pg_dt,libero_spatial,3,11,1,1
pg_dt,libero_spatial,3,12,1,1
pg_dt,libero_spatial,3,13,1,1
pg_dt,libero_spatial,3,14,1,1
pg_dt,libero_spatial,3,15,1,1
pg_dt,libero_spatial,3,16,1,1
pg_dt,libero_spatial,3,17,1,1
pg_dt,libero_spatial,3,18,1,0
pg_dt,libero_spatial,3,19,1,0
pg_dt,libero_spatial,4,10,1,1
pg_dt,libero_spatial,4,11,1,1
pg_dt,libero_spatial,4,12,1,0
pg_dt,libero_spatial,4,13,1,0
pg_dt,libero_spatial,4,14,1,0
pg_dt,libero_spatial,4,15,1,0
pg_dt,libero_spatial,4,16,1,1
pg_dt,libero_spatial,4,17,1,0
pg_dt,libero_spatial,4,18,1,1
pg_dt,libero_spatial,4,19,1,1
pg_dt,libero_spatial,5,10,1,0
pg_dt,libero_spatial,5,11,1,0
pg_dt,libero_spatial,5,12,1,0
pg_dt,libero_spatial,5,13,1,1
pg_dt,libero_spatial,5,14,1,1
pg_dt,libero_spatial,5,15,1,0
pg_dt,libero_spatial,5,16,1,0
pg_dt,libero_spatial,5,17,1,1
pg_dt,libero_spatial,5,18,1,0
pg_dt,libero_spatial,5,19,1,0
pg_dt,libero_spatial,6,10,1,1
pg_dt,libero_spatial,6,11,1,1
pg_dt,libero_spatial,6,12,1,1
pg_dt,libero_spatial,6,13,1,1
pg_dt,libero_spatial,6,14,1,1
pg_dt,libero_spatial,6,15,1,0
pg_dt,libero_spatial,6,16,1,1
pg_dt,libero_spatial,6,17,1,1
pg_dt,libero_spatial,6,18,1,1
pg_dt,libero_spatial,6,19,1,0
pg_dt,libero_spatial,7,10,1,1
pg_dt,libero_spatial,7,11,1,0
pg_dt,libero_spatial,7,12,1,1
pg_dt,libero_spatial,7,13,1,0
pg_dt,libero_spatial,7,14,1,1
pg_dt,libero_spatial,7,15,1,1
pg_dt,libero_spatial,7,16,1,1
pg_dt,libero_spatial,7,17,1,1
pg_dt,libero_spatial,7,18,1,1
pg_dt,libero_spatial,7,19,1,1
pg_dt,libero_spatial,8,10,1,0
pg_dt,libero_spatial,8,11,1,1
pg_dt,libero_spatial,8,12,1,1
pg_dt,libero_spatial,8,13,1,1
pg_dt,libero_spatial,8,14,1,0
pg_dt,libero_spatial,8,15,1,0
pg_dt,libero_spatial,8,16,1,0
pg_dt,libero_spatial,8,17,1,0
pg_dt,libero_spatial,8,18,1,1
pg_dt,libero_spatial,8,19,1,1
pg_dt,libero_spatial,9,10,1,1
pg_dt,libero_spatial,9,11,1,0
pg_dt,libero_spatial,9,12,1,1
pg_dt,libero_spatial,9,13,1,1
pg_dt,libero_spatial,9,14,1,0
pg_dt,libero_spatial,9,15,1,0
pg_dt,libero_spatial,9,16,1,1
pg_dt,libero_spatial,9,17,1,0
pg_dt,libero_spatial,9,18,1,1
pg_dt,libero_spatial,9,19,1,1
pg_brp,libero_spatial,0,10,1,1
pg_brp,libero_spatial,0,11,1,1
pg_brp,libero_spatial,0,12,1,0
pg_brp,libero_spatial,0,13,1,0
pg_brp,libero_spatial,0,14,1,0
pg_brp,libero_spatial,0,15,1,0
pg_brp,libero_spatial,0,16,1,1
pg_brp,libero_spatial,0,17,1,0
pg_brp,libero_spatial,0,18,1,0
pg_brp,libero_spatial,0,19,1,0
pg_brp,libero_spatial,1,10,1,0
pg_brp,libero_spatial,1,11,1,0
pg_brp,libero_spatial,1,12,1,0
pg_brp,libero_spatial,1,13,1,0
pg_brp,libero_spatial,1,14,1,0
pg_brp,libero_spatial,1,15,1,1
pg_brp,libero_spatial,1,16,1,0
pg_brp,libero_spatial,1,17,1,0
pg_brp,libero_spatial,1,18,1,0
pg_brp,libero_spatial,1,19,1,1
pg_brp,libero_spatial,2,10,1,0
pg_brp,libero_spatial,2,11,1,0
pg_brp,libero_spatial,2,12,1,0
pg_brp,libero_spatial,2,13,1,1
pg_brp,libero_spatial,2,14,1,0
pg_brp,libero_spatial,2,15,1,0
pg_brp,libero_spatial,2,16,1,1
pg_brp,libero_spatial,2,17,1,1
pg_brp,libero_spatial,2,18,1,1
pg_brp,libero_spatial,2,19,1,1
pg_brp,libero_spatial,3,10,1,1
pg_brp,libero_spatial,3,11,1,1
pg_brp,libero_spatial,3,12,1,1
pg_brp,libero_spatial,3,13,1,1
pg_brp,libero_spatial,3,14,1,0
pg_brp,libero_spatial,3,15,1,1
pg_brp,libero_spatial,3,16,1,0
pg_brp,libero_spatial,3,17,1,1
pg_brp,libero_spatial,3,18,1,0
pg_brp,libero_spatial,3,19,1,1
pg_brp,libero_spatial,4,10,1,1
pg_brp,libero_spatial,4,11,1,0
pg_brp,libero_spatial,4,12,1,0
pg_brp,libero_spatial,4,13,1,0
pg_brp,libero_spatial,4,14,1,1
pg_brp,libero_spatial,4,15,1,1
pg_brp,libero_spatial,4,16,1,1
pg_brp,libero_spatial,4,17,1,0
pg_brp,libero_spatial,4,18,1,0
pg_brp,libero_spatial,4,19,1,1
pg_brp,libero_spatial,5,10,1,1
pg_brp,libero_spatial,5,11,1,0
pg_brp,libero_spatial,5,12,1,1
pg_brp,libero_spatial,5,13,1,0
pg_brp,libero_spatial,5,14,1,0
pg_brp,libero_spatial,5,15,1,1
pg_brp,libero_spatial,5,16,1,1
pg_brp,libero_spatial,5,17,1,1
pg_brp,libero_spatial,5,18,1,1
pg_brp,libero_spatial,5,19,1,0
pg_brp,libero_spatial,6,10,1,0
pg_brp,libero_spatial,6,11,1,1
pg_brp,libero_spatial,6,12,1,0
pg_brp,libero_spatial,6,13,1,0
pg_brp,libero_spatial,6,14,1,0
pg_brp,libero_spatial,6,15,1,0
pg_brp,libero_spatial,6,16,1,0
pg_brp,libero_spatial,6,17,1,0
pg_brp,libero_spatial,6,18,1,0
pg_brp,libero_spatial,6,19,1,0
pg_brp,libero_spatial,7,10,1,0
pg_brp,libero_spatial,7,11,1,1
pg_brp,libero_spatial,7,12,1,1
pg_brp,libero_spatial,7,13,1,1
pg_brp,libero_spatial,7,14,1,1
pg_brp,libero_spatial,7,15,1,1
pg_brp,libero_spatial,7,16,1,1
pg_brp,libero_spatial,7,17,1,1
pg_brp,libero_spatial,7,18,1,1
pg_brp,libero_spatial,7,19,1,1
pg_brp,libero_spatial,8,10,1,0
pg_brp,libero_spatial,8,11,1,0
pg_brp,libero_spatial,8,12,1,0
pg_brp,libero_spatial,8,13,1,0
pg_brp,libero_spatial,8,14,1,0
pg_brp,libero_spatial,8,15,1,0
pg_brp,libero_spatial,8,16,1,1
pg_brp,libero_spatial,8,17,1,0
pg_brp,libero_spatial,8,18,1,0
pg_brp,libero_spatial,8,19,1,1
pg_brp,libero_spatial,9,10,1,1
pg_brp,libero_spatial,9,11,1,0
pg_brp,libero_spatial,9,12,1,1
pg_brp,libero_spatial,9,13,1,1
pg_brp,libero_spatial,9,14,1,1
pg_brp,libero_spatial,9,15,1,0
pg_brp,libero_spatial,9,16,1,1
pg_brp,libero_spatial,9,17,1,0
pg_brp,libero_spatial,9,18,1,0
pg_brp,libero_spatial,9,19,1,1


==> anc/release/outcomes/GROOT_p2g_rep2.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,20,2,1
he_A,libero_spatial,0,21,2,1
he_A,libero_spatial,0,22,2,1
he_A,libero_spatial,0,23,2,1
he_A,libero_spatial,0,24,2,1
he_A,libero_spatial,0,25,2,1
he_A,libero_spatial,0,26,2,1
he_A,libero_spatial,0,27,2,1
he_A,libero_spatial,0,28,2,1
he_A,libero_spatial,0,29,2,1
he_A,libero_spatial,1,20,2,1
he_A,libero_spatial,1,21,2,1
he_A,libero_spatial,1,22,2,0
he_A,libero_spatial,1,23,2,1
he_A,libero_spatial,1,24,2,1
he_A,libero_spatial,1,25,2,1
he_A,libero_spatial,1,26,2,1
he_A,libero_spatial,1,27,2,1
he_A,libero_spatial,1,28,2,1
he_A,libero_spatial,1,29,2,1
he_A,libero_spatial,2,20,2,1
he_A,libero_spatial,2,21,2,0
he_A,libero_spatial,2,22,2,0
he_A,libero_spatial,2,23,2,1
he_A,libero_spatial,2,24,2,1
he_A,libero_spatial,2,25,2,1
he_A,libero_spatial,2,26,2,0
he_A,libero_spatial,2,27,2,1
he_A,libero_spatial,2,28,2,1
he_A,libero_spatial,2,29,2,1
he_A,libero_spatial,3,20,2,0
he_A,libero_spatial,3,21,2,1
he_A,libero_spatial,3,22,2,1
he_A,libero_spatial,3,23,2,1
he_A,libero_spatial,3,24,2,1
he_A,libero_spatial,3,25,2,1
he_A,libero_spatial,3,26,2,1
he_A,libero_spatial,3,27,2,1
he_A,libero_spatial,3,28,2,0
he_A,libero_spatial,3,29,2,1
he_A,libero_spatial,4,20,2,0
he_A,libero_spatial,4,21,2,0
he_A,libero_spatial,4,22,2,1
he_A,libero_spatial,4,23,2,1
he_A,libero_spatial,4,24,2,1
he_A,libero_spatial,4,25,2,1
he_A,libero_spatial,4,26,2,0
he_A,libero_spatial,4,27,2,0
he_A,libero_spatial,4,28,2,1
he_A,libero_spatial,4,29,2,1
he_A,libero_spatial,5,20,2,1
he_A,libero_spatial,5,21,2,1
he_A,libero_spatial,5,22,2,1
he_A,libero_spatial,5,23,2,1
he_A,libero_spatial,5,24,2,0
he_A,libero_spatial,5,25,2,0
he_A,libero_spatial,5,26,2,0
he_A,libero_spatial,5,27,2,1
he_A,libero_spatial,5,28,2,1
he_A,libero_spatial,5,29,2,1
he_A,libero_spatial,6,20,2,0
he_A,libero_spatial,6,21,2,0
he_A,libero_spatial,6,22,2,1
he_A,libero_spatial,6,23,2,1
he_A,libero_spatial,6,24,2,0
he_A,libero_spatial,6,25,2,0
he_A,libero_spatial,6,26,2,0
he_A,libero_spatial,6,27,2,0
he_A,libero_spatial,6,28,2,0
he_A,libero_spatial,6,29,2,0
he_A,libero_spatial,7,20,2,1
he_A,libero_spatial,7,21,2,1
he_A,libero_spatial,7,22,2,0
he_A,libero_spatial,7,23,2,1
he_A,libero_spatial,7,24,2,1
he_A,libero_spatial,7,25,2,1
he_A,libero_spatial,7,26,2,1
he_A,libero_spatial,7,27,2,0
he_A,libero_spatial,7,28,2,1
he_A,libero_spatial,7,29,2,1
he_A,libero_spatial,8,20,2,1
he_A,libero_spatial,8,21,2,1
he_A,libero_spatial,8,22,2,1
he_A,libero_spatial,8,23,2,1
he_A,libero_spatial,8,24,2,1
he_A,libero_spatial,8,25,2,1
he_A,libero_spatial,8,26,2,1
he_A,libero_spatial,8,27,2,1
he_A,libero_spatial,8,28,2,1
he_A,libero_spatial,8,29,2,0
he_A,libero_spatial,9,20,2,0
he_A,libero_spatial,9,21,2,0
he_A,libero_spatial,9,22,2,1
he_A,libero_spatial,9,23,2,1
he_A,libero_spatial,9,24,2,0
he_A,libero_spatial,9,25,2,1
he_A,libero_spatial,9,26,2,0
he_A,libero_spatial,9,27,2,0
he_A,libero_spatial,9,28,2,0
he_A,libero_spatial,9,29,2,0
he_P,libero_spatial,0,20,2,1
he_P,libero_spatial,0,21,2,1
he_P,libero_spatial,0,22,2,0
he_P,libero_spatial,0,23,2,0
he_P,libero_spatial,0,24,2,0
he_P,libero_spatial,0,25,2,1
he_P,libero_spatial,0,26,2,1
he_P,libero_spatial,0,27,2,0
he_P,libero_spatial,0,28,2,1
he_P,libero_spatial,0,29,2,1
he_P,libero_spatial,1,20,2,1
he_P,libero_spatial,1,21,2,1
he_P,libero_spatial,1,22,2,1
he_P,libero_spatial,1,23,2,1
he_P,libero_spatial,1,24,2,0
he_P,libero_spatial,1,25,2,1
he_P,libero_spatial,1,26,2,1
he_P,libero_spatial,1,27,2,1
he_P,libero_spatial,1,28,2,1
he_P,libero_spatial,1,29,2,1
he_P,libero_spatial,2,20,2,1
he_P,libero_spatial,2,21,2,1
he_P,libero_spatial,2,22,2,1
he_P,libero_spatial,2,23,2,0
he_P,libero_spatial,2,24,2,1
he_P,libero_spatial,2,25,2,1
he_P,libero_spatial,2,26,2,1
he_P,libero_spatial,2,27,2,1
he_P,libero_spatial,2,28,2,0
he_P,libero_spatial,2,29,2,1
he_P,libero_spatial,3,20,2,0
he_P,libero_spatial,3,21,2,1
he_P,libero_spatial,3,22,2,1
he_P,libero_spatial,3,23,2,0
he_P,libero_spatial,3,24,2,1
he_P,libero_spatial,3,25,2,0
he_P,libero_spatial,3,26,2,1
he_P,libero_spatial,3,27,2,0
he_P,libero_spatial,3,28,2,0
he_P,libero_spatial,3,29,2,0
he_P,libero_spatial,4,20,2,0
he_P,libero_spatial,4,21,2,1
he_P,libero_spatial,4,22,2,1
he_P,libero_spatial,4,23,2,0
he_P,libero_spatial,4,24,2,1
he_P,libero_spatial,4,25,2,1
he_P,libero_spatial,4,26,2,1
he_P,libero_spatial,4,27,2,1
he_P,libero_spatial,4,28,2,1
he_P,libero_spatial,4,29,2,1
he_P,libero_spatial,5,20,2,0
he_P,libero_spatial,5,21,2,0
he_P,libero_spatial,5,22,2,0
he_P,libero_spatial,5,23,2,0
he_P,libero_spatial,5,24,2,0
he_P,libero_spatial,5,25,2,1
he_P,libero_spatial,5,26,2,0
he_P,libero_spatial,5,27,2,0
he_P,libero_spatial,5,28,2,0
he_P,libero_spatial,5,29,2,0
he_P,libero_spatial,6,20,2,0
he_P,libero_spatial,6,21,2,0
he_P,libero_spatial,6,22,2,0
he_P,libero_spatial,6,23,2,0
he_P,libero_spatial,6,24,2,1
he_P,libero_spatial,6,25,2,1
he_P,libero_spatial,6,26,2,0
he_P,libero_spatial,6,27,2,0
he_P,libero_spatial,6,28,2,0
he_P,libero_spatial,6,29,2,1
he_P,libero_spatial,7,20,2,1
he_P,libero_spatial,7,21,2,0
he_P,libero_spatial,7,22,2,0
he_P,libero_spatial,7,23,2,0
he_P,libero_spatial,7,24,2,0
he_P,libero_spatial,7,25,2,0
he_P,libero_spatial,7,26,2,0
he_P,libero_spatial,7,27,2,1
he_P,libero_spatial,7,28,2,1
he_P,libero_spatial,7,29,2,0
he_P,libero_spatial,8,20,2,1
he_P,libero_spatial,8,21,2,1
he_P,libero_spatial,8,22,2,1
he_P,libero_spatial,8,23,2,0
he_P,libero_spatial,8,24,2,1
he_P,libero_spatial,8,25,2,0
he_P,libero_spatial,8,26,2,1
he_P,libero_spatial,8,27,2,1
he_P,libero_spatial,8,28,2,0
he_P,libero_spatial,8,29,2,0
he_P,libero_spatial,9,20,2,0
he_P,libero_spatial,9,21,2,1
he_P,libero_spatial,9,22,2,0
he_P,libero_spatial,9,23,2,0
he_P,libero_spatial,9,24,2,0
he_P,libero_spatial,9,25,2,0
he_P,libero_spatial,9,26,2,0
he_P,libero_spatial,9,27,2,0
he_P,libero_spatial,9,28,2,0
he_P,libero_spatial,9,29,2,1
pg_A,libero_spatial,0,20,2,1
pg_A,libero_spatial,0,21,2,1
pg_A,libero_spatial,0,22,2,0
pg_A,libero_spatial,0,23,2,1
pg_A,libero_spatial,0,24,2,0
pg_A,libero_spatial,0,25,2,1
pg_A,libero_spatial,0,26,2,0
pg_A,libero_spatial,0,27,2,1
pg_A,libero_spatial,0,28,2,1
pg_A,libero_spatial,0,29,2,0
pg_A,libero_spatial,1,20,2,1
pg_A,libero_spatial,1,21,2,0
pg_A,libero_spatial,1,22,2,1
pg_A,libero_spatial,1,23,2,0
pg_A,libero_spatial,1,24,2,0
pg_A,libero_spatial,1,25,2,0
pg_A,libero_spatial,1,26,2,0
pg_A,libero_spatial,1,27,2,0
pg_A,libero_spatial,1,28,2,1
pg_A,libero_spatial,1,29,2,0
pg_A,libero_spatial,2,20,2,1
pg_A,libero_spatial,2,21,2,0
pg_A,libero_spatial,2,22,2,0
pg_A,libero_spatial,2,23,2,1
pg_A,libero_spatial,2,24,2,0
pg_A,libero_spatial,2,25,2,1
pg_A,libero_spatial,2,26,2,0
pg_A,libero_spatial,2,27,2,1
pg_A,libero_spatial,2,28,2,0
pg_A,libero_spatial,2,29,2,0
pg_A,libero_spatial,3,20,2,0
pg_A,libero_spatial,3,21,2,1
pg_A,libero_spatial,3,22,2,1
pg_A,libero_spatial,3,23,2,0
pg_A,libero_spatial,3,24,2,1
pg_A,libero_spatial,3,25,2,1
pg_A,libero_spatial,3,26,2,1
pg_A,libero_spatial,3,27,2,1
pg_A,libero_spatial,3,28,2,1
pg_A,libero_spatial,3,29,2,1
pg_A,libero_spatial,4,20,2,0
pg_A,libero_spatial,4,21,2,0
pg_A,libero_spatial,4,22,2,0
pg_A,libero_spatial,4,23,2,1
pg_A,libero_spatial,4,24,2,1
pg_A,libero_spatial,4,25,2,0
pg_A,libero_spatial,4,26,2,0
pg_A,libero_spatial,4,27,2,0
pg_A,libero_spatial,4,28,2,0
pg_A,libero_spatial,4,29,2,1
pg_A,libero_spatial,5,20,2,1
pg_A,libero_spatial,5,21,2,1
pg_A,libero_spatial,5,22,2,1
pg_A,libero_spatial,5,23,2,1
pg_A,libero_spatial,5,24,2,1
pg_A,libero_spatial,5,25,2,1
pg_A,libero_spatial,5,26,2,1
pg_A,libero_spatial,5,27,2,1
pg_A,libero_spatial,5,28,2,1
pg_A,libero_spatial,5,29,2,0
pg_A,libero_spatial,6,20,2,0
pg_A,libero_spatial,6,21,2,0
pg_A,libero_spatial,6,22,2,0
pg_A,libero_spatial,6,23,2,0
pg_A,libero_spatial,6,24,2,0
pg_A,libero_spatial,6,25,2,0
pg_A,libero_spatial,6,26,2,0
pg_A,libero_spatial,6,27,2,0
pg_A,libero_spatial,6,28,2,0
pg_A,libero_spatial,6,29,2,0
pg_A,libero_spatial,7,20,2,1
pg_A,libero_spatial,7,21,2,1
pg_A,libero_spatial,7,22,2,1
pg_A,libero_spatial,7,23,2,1
pg_A,libero_spatial,7,24,2,1
pg_A,libero_spatial,7,25,2,1
pg_A,libero_spatial,7,26,2,1
pg_A,libero_spatial,7,27,2,1
pg_A,libero_spatial,7,28,2,1
pg_A,libero_spatial,7,29,2,1
pg_A,libero_spatial,8,20,2,1
pg_A,libero_spatial,8,21,2,1
pg_A,libero_spatial,8,22,2,1
pg_A,libero_spatial,8,23,2,1
pg_A,libero_spatial,8,24,2,1
pg_A,libero_spatial,8,25,2,1
pg_A,libero_spatial,8,26,2,1
pg_A,libero_spatial,8,27,2,1
pg_A,libero_spatial,8,28,2,1
pg_A,libero_spatial,8,29,2,1
pg_A,libero_spatial,9,20,2,1
pg_A,libero_spatial,9,21,2,1
pg_A,libero_spatial,9,22,2,0
pg_A,libero_spatial,9,23,2,1
pg_A,libero_spatial,9,24,2,0
pg_A,libero_spatial,9,25,2,1
pg_A,libero_spatial,9,26,2,0
pg_A,libero_spatial,9,27,2,0
pg_A,libero_spatial,9,28,2,0
pg_A,libero_spatial,9,29,2,1
pg_P,libero_spatial,0,20,2,0
pg_P,libero_spatial,0,21,2,1
pg_P,libero_spatial,0,22,2,1
pg_P,libero_spatial,0,23,2,0
pg_P,libero_spatial,0,24,2,1
pg_P,libero_spatial,0,25,2,1
pg_P,libero_spatial,0,26,2,0
pg_P,libero_spatial,0,27,2,1
pg_P,libero_spatial,0,28,2,1
pg_P,libero_spatial,0,29,2,1
pg_P,libero_spatial,1,20,2,1
pg_P,libero_spatial,1,21,2,1
pg_P,libero_spatial,1,22,2,1
pg_P,libero_spatial,1,23,2,1
pg_P,libero_spatial,1,24,2,1
pg_P,libero_spatial,1,25,2,1
pg_P,libero_spatial,1,26,2,1
pg_P,libero_spatial,1,27,2,0
pg_P,libero_spatial,1,28,2,1
pg_P,libero_spatial,1,29,2,1
pg_P,libero_spatial,2,20,2,1
pg_P,libero_spatial,2,21,2,1
pg_P,libero_spatial,2,22,2,1
pg_P,libero_spatial,2,23,2,1
pg_P,libero_spatial,2,24,2,1
pg_P,libero_spatial,2,25,2,1
pg_P,libero_spatial,2,26,2,1
pg_P,libero_spatial,2,27,2,1
pg_P,libero_spatial,2,28,2,1
pg_P,libero_spatial,2,29,2,1
pg_P,libero_spatial,3,20,2,1
pg_P,libero_spatial,3,21,2,1
pg_P,libero_spatial,3,22,2,1
pg_P,libero_spatial,3,23,2,0
pg_P,libero_spatial,3,24,2,1
pg_P,libero_spatial,3,25,2,1
pg_P,libero_spatial,3,26,2,1
pg_P,libero_spatial,3,27,2,1
pg_P,libero_spatial,3,28,2,1
pg_P,libero_spatial,3,29,2,1
pg_P,libero_spatial,4,20,2,1
pg_P,libero_spatial,4,21,2,1
pg_P,libero_spatial,4,22,2,1
pg_P,libero_spatial,4,23,2,1
pg_P,libero_spatial,4,24,2,1
pg_P,libero_spatial,4,25,2,0
pg_P,libero_spatial,4,26,2,1
pg_P,libero_spatial,4,27,2,1
pg_P,libero_spatial,4,28,2,0
pg_P,libero_spatial,4,29,2,1
pg_P,libero_spatial,5,20,2,0
pg_P,libero_spatial,5,21,2,1
pg_P,libero_spatial,5,22,2,0
pg_P,libero_spatial,5,23,2,0
pg_P,libero_spatial,5,24,2,0
pg_P,libero_spatial,5,25,2,1
pg_P,libero_spatial,5,26,2,1
pg_P,libero_spatial,5,27,2,1
pg_P,libero_spatial,5,28,2,0
pg_P,libero_spatial,5,29,2,0
pg_P,libero_spatial,6,20,2,0
pg_P,libero_spatial,6,21,2,1
pg_P,libero_spatial,6,22,2,1
pg_P,libero_spatial,6,23,2,0
pg_P,libero_spatial,6,24,2,1
pg_P,libero_spatial,6,25,2,0
pg_P,libero_spatial,6,26,2,0
pg_P,libero_spatial,6,27,2,1
pg_P,libero_spatial,6,28,2,1
pg_P,libero_spatial,6,29,2,1
pg_P,libero_spatial,7,20,2,0
pg_P,libero_spatial,7,21,2,1
pg_P,libero_spatial,7,22,2,1
pg_P,libero_spatial,7,23,2,1
pg_P,libero_spatial,7,24,2,1
pg_P,libero_spatial,7,25,2,1
pg_P,libero_spatial,7,26,2,1
pg_P,libero_spatial,7,27,2,1
pg_P,libero_spatial,7,28,2,1
pg_P,libero_spatial,7,29,2,1
pg_P,libero_spatial,8,20,2,1
pg_P,libero_spatial,8,21,2,1
pg_P,libero_spatial,8,22,2,0
pg_P,libero_spatial,8,23,2,1
pg_P,libero_spatial,8,24,2,1
pg_P,libero_spatial,8,25,2,1
pg_P,libero_spatial,8,26,2,0
pg_P,libero_spatial,8,27,2,1
pg_P,libero_spatial,8,28,2,1
pg_P,libero_spatial,8,29,2,1
pg_P,libero_spatial,9,20,2,0
pg_P,libero_spatial,9,21,2,1
pg_P,libero_spatial,9,22,2,0
pg_P,libero_spatial,9,23,2,0
pg_P,libero_spatial,9,24,2,0
pg_P,libero_spatial,9,25,2,1
pg_P,libero_spatial,9,26,2,1
pg_P,libero_spatial,9,27,2,0
pg_P,libero_spatial,9,28,2,1
pg_P,libero_spatial,9,29,2,1
he_dt,libero_spatial,0,20,2,0
he_dt,libero_spatial,0,21,2,0
he_dt,libero_spatial,0,22,2,1
he_dt,libero_spatial,0,23,2,1
he_dt,libero_spatial,0,24,2,0
he_dt,libero_spatial,0,25,2,0
he_dt,libero_spatial,0,26,2,1
he_dt,libero_spatial,0,27,2,0
he_dt,libero_spatial,0,28,2,1
he_dt,libero_spatial,0,29,2,1
he_dt,libero_spatial,1,20,2,1
he_dt,libero_spatial,1,21,2,0
he_dt,libero_spatial,1,22,2,0
he_dt,libero_spatial,1,23,2,1
he_dt,libero_spatial,1,24,2,0
he_dt,libero_spatial,1,25,2,1
he_dt,libero_spatial,1,26,2,1
he_dt,libero_spatial,1,27,2,1
he_dt,libero_spatial,1,28,2,1
he_dt,libero_spatial,1,29,2,1
he_dt,libero_spatial,2,20,2,1
he_dt,libero_spatial,2,21,2,1
he_dt,libero_spatial,2,22,2,1
he_dt,libero_spatial,2,23,2,1
he_dt,libero_spatial,2,24,2,1
he_dt,libero_spatial,2,25,2,1
he_dt,libero_spatial,2,26,2,1
he_dt,libero_spatial,2,27,2,1
he_dt,libero_spatial,2,28,2,1
he_dt,libero_spatial,2,29,2,1
he_dt,libero_spatial,3,20,2,0
he_dt,libero_spatial,3,21,2,0
he_dt,libero_spatial,3,22,2,1
he_dt,libero_spatial,3,23,2,1
he_dt,libero_spatial,3,24,2,0
he_dt,libero_spatial,3,25,2,1
he_dt,libero_spatial,3,26,2,1
he_dt,libero_spatial,3,27,2,1
he_dt,libero_spatial,3,28,2,0
he_dt,libero_spatial,3,29,2,0
he_dt,libero_spatial,4,20,2,0
he_dt,libero_spatial,4,21,2,1
he_dt,libero_spatial,4,22,2,1
he_dt,libero_spatial,4,23,2,1
he_dt,libero_spatial,4,24,2,0
he_dt,libero_spatial,4,25,2,1
he_dt,libero_spatial,4,26,2,0
he_dt,libero_spatial,4,27,2,1
he_dt,libero_spatial,4,28,2,1
he_dt,libero_spatial,4,29,2,1
he_dt,libero_spatial,5,20,2,0
he_dt,libero_spatial,5,21,2,1
he_dt,libero_spatial,5,22,2,0
he_dt,libero_spatial,5,23,2,0
he_dt,libero_spatial,5,24,2,0
he_dt,libero_spatial,5,25,2,1
he_dt,libero_spatial,5,26,2,0
he_dt,libero_spatial,5,27,2,1
he_dt,libero_spatial,5,28,2,0
he_dt,libero_spatial,5,29,2,0
he_dt,libero_spatial,6,20,2,0
he_dt,libero_spatial,6,21,2,0
he_dt,libero_spatial,6,22,2,0
he_dt,libero_spatial,6,23,2,1
he_dt,libero_spatial,6,24,2,0
he_dt,libero_spatial,6,25,2,0
he_dt,libero_spatial,6,26,2,0
he_dt,libero_spatial,6,27,2,0
he_dt,libero_spatial,6,28,2,1
he_dt,libero_spatial,6,29,2,0
he_dt,libero_spatial,7,20,2,0
he_dt,libero_spatial,7,21,2,1
he_dt,libero_spatial,7,22,2,0
he_dt,libero_spatial,7,23,2,0
he_dt,libero_spatial,7,24,2,0
he_dt,libero_spatial,7,25,2,0
he_dt,libero_spatial,7,26,2,0
he_dt,libero_spatial,7,27,2,1
he_dt,libero_spatial,7,28,2,1
he_dt,libero_spatial,7,29,2,0
he_dt,libero_spatial,8,20,2,1
he_dt,libero_spatial,8,21,2,1
he_dt,libero_spatial,8,22,2,1
he_dt,libero_spatial,8,23,2,1
he_dt,libero_spatial,8,24,2,1
he_dt,libero_spatial,8,25,2,1
he_dt,libero_spatial,8,26,2,1
he_dt,libero_spatial,8,27,2,1
he_dt,libero_spatial,8,28,2,1
he_dt,libero_spatial,8,29,2,0
he_dt,libero_spatial,9,20,2,1
he_dt,libero_spatial,9,21,2,1
he_dt,libero_spatial,9,22,2,0
he_dt,libero_spatial,9,23,2,0
he_dt,libero_spatial,9,24,2,0
he_dt,libero_spatial,9,25,2,0
he_dt,libero_spatial,9,26,2,1
he_dt,libero_spatial,9,27,2,1
he_dt,libero_spatial,9,28,2,1
he_dt,libero_spatial,9,29,2,1
he_brp,libero_spatial,0,20,2,0
he_brp,libero_spatial,0,21,2,1
he_brp,libero_spatial,0,22,2,1
he_brp,libero_spatial,0,23,2,0
he_brp,libero_spatial,0,24,2,1
he_brp,libero_spatial,0,25,2,0
he_brp,libero_spatial,0,26,2,1
he_brp,libero_spatial,0,27,2,1
he_brp,libero_spatial,0,28,2,1
he_brp,libero_spatial,0,29,2,1
he_brp,libero_spatial,1,20,2,0
he_brp,libero_spatial,1,21,2,0
he_brp,libero_spatial,1,22,2,0
he_brp,libero_spatial,1,23,2,0
he_brp,libero_spatial,1,24,2,1
he_brp,libero_spatial,1,25,2,0
he_brp,libero_spatial,1,26,2,1
he_brp,libero_spatial,1,27,2,1
he_brp,libero_spatial,1,28,2,1
he_brp,libero_spatial,1,29,2,1
he_brp,libero_spatial,2,20,2,1
he_brp,libero_spatial,2,21,2,1
he_brp,libero_spatial,2,22,2,1
he_brp,libero_spatial,2,23,2,1
he_brp,libero_spatial,2,24,2,1
he_brp,libero_spatial,2,25,2,1
he_brp,libero_spatial,2,26,2,1
he_brp,libero_spatial,2,27,2,1
he_brp,libero_spatial,2,28,2,1
he_brp,libero_spatial,2,29,2,1
he_brp,libero_spatial,3,20,2,1
he_brp,libero_spatial,3,21,2,1
he_brp,libero_spatial,3,22,2,1
he_brp,libero_spatial,3,23,2,1
he_brp,libero_spatial,3,24,2,1
he_brp,libero_spatial,3,25,2,0
he_brp,libero_spatial,3,26,2,1
he_brp,libero_spatial,3,27,2,1
he_brp,libero_spatial,3,28,2,1
he_brp,libero_spatial,3,29,2,1
he_brp,libero_spatial,4,20,2,1
he_brp,libero_spatial,4,21,2,0
he_brp,libero_spatial,4,22,2,1
he_brp,libero_spatial,4,23,2,1
he_brp,libero_spatial,4,24,2,1
he_brp,libero_spatial,4,25,2,0
he_brp,libero_spatial,4,26,2,0
he_brp,libero_spatial,4,27,2,1
he_brp,libero_spatial,4,28,2,1
he_brp,libero_spatial,4,29,2,1
he_brp,libero_spatial,5,20,2,0
he_brp,libero_spatial,5,21,2,1
he_brp,libero_spatial,5,22,2,0
he_brp,libero_spatial,5,23,2,0
he_brp,libero_spatial,5,24,2,0
he_brp,libero_spatial,5,25,2,1
he_brp,libero_spatial,5,26,2,0
he_brp,libero_spatial,5,27,2,0
he_brp,libero_spatial,5,28,2,1
he_brp,libero_spatial,5,29,2,0
he_brp,libero_spatial,6,20,2,0
he_brp,libero_spatial,6,21,2,0
he_brp,libero_spatial,6,22,2,1
he_brp,libero_spatial,6,23,2,1
he_brp,libero_spatial,6,24,2,1
he_brp,libero_spatial,6,25,2,1
he_brp,libero_spatial,6,26,2,0
he_brp,libero_spatial,6,27,2,0
he_brp,libero_spatial,6,28,2,1
he_brp,libero_spatial,6,29,2,0
he_brp,libero_spatial,7,20,2,1
he_brp,libero_spatial,7,21,2,1
he_brp,libero_spatial,7,22,2,0
he_brp,libero_spatial,7,23,2,1
he_brp,libero_spatial,7,24,2,1
he_brp,libero_spatial,7,25,2,1
he_brp,libero_spatial,7,26,2,1
he_brp,libero_spatial,7,27,2,0
he_brp,libero_spatial,7,28,2,1
he_brp,libero_spatial,7,29,2,1
he_brp,libero_spatial,8,20,2,1
he_brp,libero_spatial,8,21,2,0
he_brp,libero_spatial,8,22,2,1
he_brp,libero_spatial,8,23,2,0
he_brp,libero_spatial,8,24,2,0
he_brp,libero_spatial,8,25,2,1
he_brp,libero_spatial,8,26,2,1
he_brp,libero_spatial,8,27,2,0
he_brp,libero_spatial,8,28,2,0
he_brp,libero_spatial,8,29,2,1
he_brp,libero_spatial,9,20,2,1
he_brp,libero_spatial,9,21,2,1
he_brp,libero_spatial,9,22,2,0
he_brp,libero_spatial,9,23,2,1
he_brp,libero_spatial,9,24,2,1
he_brp,libero_spatial,9,25,2,1
he_brp,libero_spatial,9,26,2,1
he_brp,libero_spatial,9,27,2,1
he_brp,libero_spatial,9,28,2,1
he_brp,libero_spatial,9,29,2,1
pg_dt,libero_spatial,0,20,2,0
pg_dt,libero_spatial,0,21,2,1
pg_dt,libero_spatial,0,22,2,1
pg_dt,libero_spatial,0,23,2,1
pg_dt,libero_spatial,0,24,2,1
pg_dt,libero_spatial,0,25,2,1
pg_dt,libero_spatial,0,26,2,1
pg_dt,libero_spatial,0,27,2,1
pg_dt,libero_spatial,0,28,2,1
pg_dt,libero_spatial,0,29,2,1
pg_dt,libero_spatial,1,20,2,1
pg_dt,libero_spatial,1,21,2,1
pg_dt,libero_spatial,1,22,2,1
pg_dt,libero_spatial,1,23,2,1
pg_dt,libero_spatial,1,24,2,0
pg_dt,libero_spatial,1,25,2,1
pg_dt,libero_spatial,1,26,2,1
pg_dt,libero_spatial,1,27,2,1
pg_dt,libero_spatial,1,28,2,1
pg_dt,libero_spatial,1,29,2,1
pg_dt,libero_spatial,2,20,2,1
pg_dt,libero_spatial,2,21,2,0
pg_dt,libero_spatial,2,22,2,1
pg_dt,libero_spatial,2,23,2,1
pg_dt,libero_spatial,2,24,2,1
pg_dt,libero_spatial,2,25,2,1
pg_dt,libero_spatial,2,26,2,1
pg_dt,libero_spatial,2,27,2,1
pg_dt,libero_spatial,2,28,2,1
pg_dt,libero_spatial,2,29,2,1
pg_dt,libero_spatial,3,20,2,1
pg_dt,libero_spatial,3,21,2,1
pg_dt,libero_spatial,3,22,2,1
pg_dt,libero_spatial,3,23,2,1
pg_dt,libero_spatial,3,24,2,1
pg_dt,libero_spatial,3,25,2,1
pg_dt,libero_spatial,3,26,2,1
pg_dt,libero_spatial,3,27,2,1
pg_dt,libero_spatial,3,28,2,1
pg_dt,libero_spatial,3,29,2,1
pg_dt,libero_spatial,4,20,2,0
pg_dt,libero_spatial,4,21,2,1
pg_dt,libero_spatial,4,22,2,1
pg_dt,libero_spatial,4,23,2,0
pg_dt,libero_spatial,4,24,2,1
pg_dt,libero_spatial,4,25,2,0
pg_dt,libero_spatial,4,26,2,0
pg_dt,libero_spatial,4,27,2,1
pg_dt,libero_spatial,4,28,2,1
pg_dt,libero_spatial,4,29,2,1
pg_dt,libero_spatial,5,20,2,0
pg_dt,libero_spatial,5,21,2,0
pg_dt,libero_spatial,5,22,2,1
pg_dt,libero_spatial,5,23,2,1
pg_dt,libero_spatial,5,24,2,0
pg_dt,libero_spatial,5,25,2,1
pg_dt,libero_spatial,5,26,2,0
pg_dt,libero_spatial,5,27,2,0
pg_dt,libero_spatial,5,28,2,0
pg_dt,libero_spatial,5,29,2,0
pg_dt,libero_spatial,6,20,2,1
pg_dt,libero_spatial,6,21,2,0
pg_dt,libero_spatial,6,22,2,1
pg_dt,libero_spatial,6,23,2,0
pg_dt,libero_spatial,6,24,2,0
pg_dt,libero_spatial,6,25,2,1
pg_dt,libero_spatial,6,26,2,1
pg_dt,libero_spatial,6,27,2,0
pg_dt,libero_spatial,6,28,2,1
pg_dt,libero_spatial,6,29,2,0
pg_dt,libero_spatial,7,20,2,0
pg_dt,libero_spatial,7,21,2,1
pg_dt,libero_spatial,7,22,2,1
pg_dt,libero_spatial,7,23,2,1
pg_dt,libero_spatial,7,24,2,0
pg_dt,libero_spatial,7,25,2,1
pg_dt,libero_spatial,7,26,2,1
pg_dt,libero_spatial,7,27,2,1
pg_dt,libero_spatial,7,28,2,1
pg_dt,libero_spatial,7,29,2,0
pg_dt,libero_spatial,8,20,2,0
pg_dt,libero_spatial,8,21,2,0
pg_dt,libero_spatial,8,22,2,1
pg_dt,libero_spatial,8,23,2,1
pg_dt,libero_spatial,8,24,2,1
pg_dt,libero_spatial,8,25,2,1
pg_dt,libero_spatial,8,26,2,1
pg_dt,libero_spatial,8,27,2,1
pg_dt,libero_spatial,8,28,2,0
pg_dt,libero_spatial,8,29,2,1
pg_dt,libero_spatial,9,20,2,1
pg_dt,libero_spatial,9,21,2,1
pg_dt,libero_spatial,9,22,2,0
pg_dt,libero_spatial,9,23,2,1
pg_dt,libero_spatial,9,24,2,0
pg_dt,libero_spatial,9,25,2,1
pg_dt,libero_spatial,9,26,2,1
pg_dt,libero_spatial,9,27,2,1
pg_dt,libero_spatial,9,28,2,1
pg_dt,libero_spatial,9,29,2,1
pg_brp,libero_spatial,0,20,2,0
pg_brp,libero_spatial,0,21,2,1
pg_brp,libero_spatial,0,22,2,1
pg_brp,libero_spatial,0,23,2,1
pg_brp,libero_spatial,0,24,2,0
pg_brp,libero_spatial,0,25,2,1
pg_brp,libero_spatial,0,26,2,0
pg_brp,libero_spatial,0,27,2,0
pg_brp,libero_spatial,0,28,2,0
pg_brp,libero_spatial,0,29,2,1
pg_brp,libero_spatial,1,20,2,1
pg_brp,libero_spatial,1,21,2,0
pg_brp,libero_spatial,1,22,2,1
pg_brp,libero_spatial,1,23,2,0
pg_brp,libero_spatial,1,24,2,1
pg_brp,libero_spatial,1,25,2,0
pg_brp,libero_spatial,1,26,2,1
pg_brp,libero_spatial,1,27,2,1
pg_brp,libero_spatial,1,28,2,1
pg_brp,libero_spatial,1,29,2,1
pg_brp,libero_spatial,2,20,2,0
pg_brp,libero_spatial,2,21,2,0
pg_brp,libero_spatial,2,22,2,0
pg_brp,libero_spatial,2,23,2,1
pg_brp,libero_spatial,2,24,2,1
pg_brp,libero_spatial,2,25,2,1
pg_brp,libero_spatial,2,26,2,1
pg_brp,libero_spatial,2,27,2,0
pg_brp,libero_spatial,2,28,2,0
pg_brp,libero_spatial,2,29,2,1
pg_brp,libero_spatial,3,20,2,0
pg_brp,libero_spatial,3,21,2,1
pg_brp,libero_spatial,3,22,2,1
pg_brp,libero_spatial,3,23,2,0
pg_brp,libero_spatial,3,24,2,1
pg_brp,libero_spatial,3,25,2,1
pg_brp,libero_spatial,3,26,2,1
pg_brp,libero_spatial,3,27,2,1
pg_brp,libero_spatial,3,28,2,1
pg_brp,libero_spatial,3,29,2,1
pg_brp,libero_spatial,4,20,2,1
pg_brp,libero_spatial,4,21,2,0
pg_brp,libero_spatial,4,22,2,1
pg_brp,libero_spatial,4,23,2,0
pg_brp,libero_spatial,4,24,2,1
pg_brp,libero_spatial,4,25,2,0
pg_brp,libero_spatial,4,26,2,1
pg_brp,libero_spatial,4,27,2,0
pg_brp,libero_spatial,4,28,2,0
pg_brp,libero_spatial,4,29,2,1
pg_brp,libero_spatial,5,20,2,0
pg_brp,libero_spatial,5,21,2,1
pg_brp,libero_spatial,5,22,2,0
pg_brp,libero_spatial,5,23,2,0
pg_brp,libero_spatial,5,24,2,0
pg_brp,libero_spatial,5,25,2,0
pg_brp,libero_spatial,5,26,2,0
pg_brp,libero_spatial,5,27,2,0
pg_brp,libero_spatial,5,28,2,0
pg_brp,libero_spatial,5,29,2,1
pg_brp,libero_spatial,6,20,2,0
pg_brp,libero_spatial,6,21,2,0
pg_brp,libero_spatial,6,22,2,1
pg_brp,libero_spatial,6,23,2,0
pg_brp,libero_spatial,6,24,2,0
pg_brp,libero_spatial,6,25,2,0
pg_brp,libero_spatial,6,26,2,0
pg_brp,libero_spatial,6,27,2,0
pg_brp,libero_spatial,6,28,2,0
pg_brp,libero_spatial,6,29,2,0
pg_brp,libero_spatial,7,20,2,1
pg_brp,libero_spatial,7,21,2,1
pg_brp,libero_spatial,7,22,2,1
pg_brp,libero_spatial,7,23,2,1
pg_brp,libero_spatial,7,24,2,1
pg_brp,libero_spatial,7,25,2,1
pg_brp,libero_spatial,7,26,2,1
pg_brp,libero_spatial,7,27,2,0
pg_brp,libero_spatial,7,28,2,1
pg_brp,libero_spatial,7,29,2,1
pg_brp,libero_spatial,8,20,2,0
pg_brp,libero_spatial,8,21,2,0
pg_brp,libero_spatial,8,22,2,0
pg_brp,libero_spatial,8,23,2,0
pg_brp,libero_spatial,8,24,2,0
pg_brp,libero_spatial,8,25,2,0
pg_brp,libero_spatial,8,26,2,0
pg_brp,libero_spatial,8,27,2,0
pg_brp,libero_spatial,8,28,2,0
pg_brp,libero_spatial,8,29,2,0
pg_brp,libero_spatial,9,20,2,1
pg_brp,libero_spatial,9,21,2,1
pg_brp,libero_spatial,9,22,2,0
pg_brp,libero_spatial,9,23,2,1
pg_brp,libero_spatial,9,24,2,0
pg_brp,libero_spatial,9,25,2,1
pg_brp,libero_spatial,9,26,2,0
pg_brp,libero_spatial,9,27,2,0
pg_brp,libero_spatial,9,28,2,1
pg_brp,libero_spatial,9,29,2,1


==> anc/release/outcomes/PI05_p2.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,0
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,0
su_base,libero_spatial,4,46,0,0
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,0
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,0
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,0
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,0
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,0
su_base,libero_spatial,8,46,0,0
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,0
su_base,libero_spatial,9,41,0,0
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,0
g3,libero_spatial,0,40,0,0
g3,libero_spatial,0,41,0,0
g3,libero_spatial,0,42,0,0
g3,libero_spatial,0,43,0,0
g3,libero_spatial,0,44,0,0
g3,libero_spatial,0,45,0,0
g3,libero_spatial,0,46,0,0
g3,libero_spatial,0,47,0,0
g3,libero_spatial,0,48,0,0
g3,libero_spatial,0,49,0,0
g3,libero_spatial,1,40,0,0
g3,libero_spatial,1,41,0,0
g3,libero_spatial,1,42,0,0
g3,libero_spatial,1,43,0,0
g3,libero_spatial,1,44,0,0
g3,libero_spatial,1,45,0,0
g3,libero_spatial,1,46,0,0
g3,libero_spatial,1,47,0,0
g3,libero_spatial,1,48,0,0
g3,libero_spatial,1,49,0,0
g3,libero_spatial,2,40,0,1
g3,libero_spatial,2,41,0,0
g3,libero_spatial,2,42,0,0
g3,libero_spatial,2,43,0,0
g3,libero_spatial,2,44,0,0
g3,libero_spatial,2,45,0,0
g3,libero_spatial,2,46,0,0
g3,libero_spatial,2,47,0,0
g3,libero_spatial,2,48,0,0
g3,libero_spatial,2,49,0,0
g3,libero_spatial,3,40,0,0
g3,libero_spatial,3,41,0,0
g3,libero_spatial,3,42,0,0
g3,libero_spatial,3,43,0,0
g3,libero_spatial,3,44,0,0
g3,libero_spatial,3,45,0,0
g3,libero_spatial,3,46,0,0
g3,libero_spatial,3,47,0,0
g3,libero_spatial,3,48,0,0
g3,libero_spatial,3,49,0,0
g3,libero_spatial,4,40,0,0
g3,libero_spatial,4,41,0,0
g3,libero_spatial,4,42,0,0
g3,libero_spatial,4,43,0,0
g3,libero_spatial,4,44,0,0
g3,libero_spatial,4,45,0,0
g3,libero_spatial,4,46,0,0
g3,libero_spatial,4,47,0,0
g3,libero_spatial,4,48,0,0
g3,libero_spatial,4,49,0,0
g3,libero_spatial,5,40,0,0
g3,libero_spatial,5,41,0,0
g3,libero_spatial,5,42,0,0
g3,libero_spatial,5,43,0,0
g3,libero_spatial,5,44,0,0
g3,libero_spatial,5,45,0,0
g3,libero_spatial,5,46,0,0
g3,libero_spatial,5,47,0,0
g3,libero_spatial,5,48,0,0
g3,libero_spatial,5,49,0,0
g3,libero_spatial,6,40,0,0
g3,libero_spatial,6,41,0,0
g3,libero_spatial,6,42,0,0
g3,libero_spatial,6,43,0,0
g3,libero_spatial,6,44,0,0
g3,libero_spatial,6,45,0,0
g3,libero_spatial,6,46,0,0
g3,libero_spatial,6,47,0,0
g3,libero_spatial,6,48,0,0
g3,libero_spatial,6,49,0,0
g3,libero_spatial,7,40,0,0
g3,libero_spatial,7,41,0,0
g3,libero_spatial,7,42,0,0
g3,libero_spatial,7,43,0,0
g3,libero_spatial,7,44,0,0
g3,libero_spatial,7,45,0,0
g3,libero_spatial,7,46,0,0
g3,libero_spatial,7,47,0,0
g3,libero_spatial,7,48,0,0
g3,libero_spatial,7,49,0,0
g3,libero_spatial,8,40,0,0
g3,libero_spatial,8,41,0,0
g3,libero_spatial,8,42,0,0
g3,libero_spatial,8,43,0,0
g3,libero_spatial,8,44,0,0
g3,libero_spatial,8,45,0,0
g3,libero_spatial,8,46,0,0
g3,libero_spatial,8,47,0,0
g3,libero_spatial,8,48,0,0
g3,libero_spatial,8,49,0,0
g3,libero_spatial,9,40,0,0
g3,libero_spatial,9,41,0,0
g3,libero_spatial,9,42,0,0
g3,libero_spatial,9,43,0,0
g3,libero_spatial,9,44,0,0
g3,libero_spatial,9,45,0,0
g3,libero_spatial,9,46,0,0
g3,libero_spatial,9,47,0,0
g3,libero_spatial,9,48,0,0
g3,libero_spatial,9,49,0,0
g3_dt,libero_spatial,0,40,0,0
g3_dt,libero_spatial,0,41,0,0
g3_dt,libero_spatial,0,42,0,0
g3_dt,libero_spatial,0,43,0,1
g3_dt,libero_spatial,0,44,0,0
g3_dt,libero_spatial,0,45,0,0
g3_dt,libero_spatial,0,46,0,1
g3_dt,libero_spatial,0,47,0,0
g3_dt,libero_spatial,0,48,0,0
g3_dt,libero_spatial,0,49,0,1
g3_dt,libero_spatial,1,40,0,1
g3_dt,libero_spatial,1,41,0,0
g3_dt,libero_spatial,1,42,0,0
g3_dt,libero_spatial,1,43,0,0
g3_dt,libero_spatial,1,44,0,0
g3_dt,libero_spatial,1,45,0,0
g3_dt,libero_spatial,1,46,0,1
g3_dt,libero_spatial,1,47,0,0
g3_dt,libero_spatial,1,48,0,0
g3_dt,libero_spatial,1,49,0,0
g3_dt,libero_spatial,2,40,0,1
g3_dt,libero_spatial,2,41,0,1
g3_dt,libero_spatial,2,42,0,1
g3_dt,libero_spatial,2,43,0,1
g3_dt,libero_spatial,2,44,0,1
g3_dt,libero_spatial,2,45,0,0
g3_dt,libero_spatial,2,46,0,0
g3_dt,libero_spatial,2,47,0,1
g3_dt,libero_spatial,2,48,0,1
g3_dt,libero_spatial,2,49,0,1
g3_dt,libero_spatial,3,40,0,1
g3_dt,libero_spatial,3,41,0,0
g3_dt,libero_spatial,3,42,0,1
g3_dt,libero_spatial,3,43,0,1
g3_dt,libero_spatial,3,44,0,1
g3_dt,libero_spatial,3,45,0,1
g3_dt,libero_spatial,3,46,0,0
g3_dt,libero_spatial,3,47,0,1
g3_dt,libero_spatial,3,48,0,0
g3_dt,libero_spatial,3,49,0,1
g3_dt,libero_spatial,4,40,0,0
g3_dt,libero_spatial,4,41,0,0
g3_dt,libero_spatial,4,42,0,0
g3_dt,libero_spatial,4,43,0,0
g3_dt,libero_spatial,4,44,0,1
g3_dt,libero_spatial,4,45,0,1
g3_dt,libero_spatial,4,46,0,1
g3_dt,libero_spatial,4,47,0,0
g3_dt,libero_spatial,4,48,0,1
g3_dt,libero_spatial,4,49,0,0
g3_dt,libero_spatial,5,40,0,0
g3_dt,libero_spatial,5,41,0,0
g3_dt,libero_spatial,5,42,0,0
g3_dt,libero_spatial,5,43,0,1
g3_dt,libero_spatial,5,44,0,0
g3_dt,libero_spatial,5,45,0,0
g3_dt,libero_spatial,5,46,0,1
g3_dt,libero_spatial,5,47,0,1
g3_dt,libero_spatial,5,48,0,0
g3_dt,libero_spatial,5,49,0,0
g3_dt,libero_spatial,6,40,0,0
g3_dt,libero_spatial,6,41,0,1
g3_dt,libero_spatial,6,42,0,0
g3_dt,libero_spatial,6,43,0,1
g3_dt,libero_spatial,6,44,0,1
g3_dt,libero_spatial,6,45,0,1
g3_dt,libero_spatial,6,46,0,0
g3_dt,libero_spatial,6,47,0,0
g3_dt,libero_spatial,6,48,0,1
g3_dt,libero_spatial,6,49,0,1
g3_dt,libero_spatial,7,40,0,0
g3_dt,libero_spatial,7,41,0,0
g3_dt,libero_spatial,7,42,0,0
g3_dt,libero_spatial,7,43,0,0
g3_dt,libero_spatial,7,44,0,0
g3_dt,libero_spatial,7,45,0,0
g3_dt,libero_spatial,7,46,0,0
g3_dt,libero_spatial,7,47,0,1
g3_dt,libero_spatial,7,48,0,0
g3_dt,libero_spatial,7,49,0,0
g3_dt,libero_spatial,8,40,0,1
g3_dt,libero_spatial,8,41,0,1
g3_dt,libero_spatial,8,42,0,1
g3_dt,libero_spatial,8,43,0,0
g3_dt,libero_spatial,8,44,0,0
g3_dt,libero_spatial,8,45,0,1
g3_dt,libero_spatial,8,46,0,0
g3_dt,libero_spatial,8,47,0,0
g3_dt,libero_spatial,8,48,0,0
g3_dt,libero_spatial,8,49,0,1
g3_dt,libero_spatial,9,40,0,0
g3_dt,libero_spatial,9,41,0,0
g3_dt,libero_spatial,9,42,0,0
g3_dt,libero_spatial,9,43,0,0
g3_dt,libero_spatial,9,44,0,0
g3_dt,libero_spatial,9,45,0,0
g3_dt,libero_spatial,9,46,0,0
g3_dt,libero_spatial,9,47,0,0
g3_dt,libero_spatial,9,48,0,0
g3_dt,libero_spatial,9,49,0,0
g3_gs,libero_spatial,0,40,0,0
g3_gs,libero_spatial,0,41,0,0
g3_gs,libero_spatial,0,42,0,0
g3_gs,libero_spatial,0,43,0,0
g3_gs,libero_spatial,0,44,0,1
g3_gs,libero_spatial,0,45,0,0
g3_gs,libero_spatial,0,46,0,0
g3_gs,libero_spatial,0,47,0,0
g3_gs,libero_spatial,0,48,0,0
g3_gs,libero_spatial,0,49,0,0
g3_gs,libero_spatial,1,40,0,0
g3_gs,libero_spatial,1,41,0,0
g3_gs,libero_spatial,1,42,0,1
g3_gs,libero_spatial,1,43,0,0
g3_gs,libero_spatial,1,44,0,0
g3_gs,libero_spatial,1,45,0,0
g3_gs,libero_spatial,1,46,0,0
g3_gs,libero_spatial,1,47,0,0
g3_gs,libero_spatial,1,48,0,0
g3_gs,libero_spatial,1,49,0,0
g3_gs,libero_spatial,2,40,0,1
g3_gs,libero_spatial,2,41,0,1
g3_gs,libero_spatial,2,42,0,1
g3_gs,libero_spatial,2,43,0,1
g3_gs,libero_spatial,2,44,0,1
g3_gs,libero_spatial,2,45,0,1
g3_gs,libero_spatial,2,46,0,0
g3_gs,libero_spatial,2,47,0,1
g3_gs,libero_spatial,2,48,0,0
g3_gs,libero_spatial,2,49,0,1
g3_gs,libero_spatial,3,40,0,1
g3_gs,libero_spatial,3,41,0,1
g3_gs,libero_spatial,3,42,0,1
g3_gs,libero_spatial,3,43,0,0
g3_gs,libero_spatial,3,44,0,0
g3_gs,libero_spatial,3,45,0,1
g3_gs,libero_spatial,3,46,0,1
g3_gs,libero_spatial,3,47,0,0
g3_gs,libero_spatial,3,48,0,0
g3_gs,libero_spatial,3,49,0,0
g3_gs,libero_spatial,4,40,0,0
g3_gs,libero_spatial,4,41,0,0
g3_gs,libero_spatial,4,42,0,0
g3_gs,libero_spatial,4,43,0,0
g3_gs,libero_spatial,4,44,0,0
g3_gs,libero_spatial,4,45,0,1
g3_gs,libero_spatial,4,46,0,0
g3_gs,libero_spatial,4,47,0,0
g3_gs,libero_spatial,4,48,0,0
g3_gs,libero_spatial,4,49,0,0
g3_gs,libero_spatial,5,40,0,0
g3_gs,libero_spatial,5,41,0,0
g3_gs,libero_spatial,5,42,0,0
g3_gs,libero_spatial,5,43,0,0
g3_gs,libero_spatial,5,44,0,0
g3_gs,libero_spatial,5,45,0,0
g3_gs,libero_spatial,5,46,0,0
g3_gs,libero_spatial,5,47,0,0
g3_gs,libero_spatial,5,48,0,0
g3_gs,libero_spatial,5,49,0,0
g3_gs,libero_spatial,6,40,0,0
g3_gs,libero_spatial,6,41,0,1
g3_gs,libero_spatial,6,42,0,1
g3_gs,libero_spatial,6,43,0,0
g3_gs,libero_spatial,6,44,0,0
g3_gs,libero_spatial,6,45,0,1
g3_gs,libero_spatial,6,46,0,1
g3_gs,libero_spatial,6,47,0,1
g3_gs,libero_spatial,6,48,0,1
g3_gs,libero_spatial,6,49,0,1
g3_gs,libero_spatial,7,40,0,0
g3_gs,libero_spatial,7,41,0,0
g3_gs,libero_spatial,7,42,0,0
g3_gs,libero_spatial,7,43,0,0
g3_gs,libero_spatial,7,44,0,0
g3_gs,libero_spatial,7,45,0,0
g3_gs,libero_spatial,7,46,0,0
g3_gs,libero_spatial,7,47,0,1
g3_gs,libero_spatial,7,48,0,0
g3_gs,libero_spatial,7,49,0,0
g3_gs,libero_spatial,8,40,0,1
g3_gs,libero_spatial,8,41,0,0
g3_gs,libero_spatial,8,42,0,0
g3_gs,libero_spatial,8,43,0,0
g3_gs,libero_spatial,8,44,0,0
g3_gs,libero_spatial,8,45,0,0
g3_gs,libero_spatial,8,46,0,0
g3_gs,libero_spatial,8,47,0,0
g3_gs,libero_spatial,8,48,0,0
g3_gs,libero_spatial,8,49,0,0
g3_gs,libero_spatial,9,40,0,0
g3_gs,libero_spatial,9,41,0,0
g3_gs,libero_spatial,9,42,0,0
g3_gs,libero_spatial,9,43,0,0
g3_gs,libero_spatial,9,44,0,0
g3_gs,libero_spatial,9,45,0,0
g3_gs,libero_spatial,9,46,0,0
g3_gs,libero_spatial,9,47,0,0
g3_gs,libero_spatial,9,48,0,0
g3_gs,libero_spatial,9,49,0,0
g3_brp,libero_spatial,0,40,0,0
g3_brp,libero_spatial,0,41,0,0
g3_brp,libero_spatial,0,42,0,0
g3_brp,libero_spatial,0,43,0,0
g3_brp,libero_spatial,0,44,0,0
g3_brp,libero_spatial,0,45,0,0
g3_brp,libero_spatial,0,46,0,1
g3_brp,libero_spatial,0,47,0,1
g3_brp,libero_spatial,0,48,0,1
g3_brp,libero_spatial,0,49,0,1
g3_brp,libero_spatial,1,40,0,0
g3_brp,libero_spatial,1,41,0,0
g3_brp,libero_spatial,1,42,0,1
g3_brp,libero_spatial,1,43,0,0
g3_brp,libero_spatial,1,44,0,0
g3_brp,libero_spatial,1,45,0,0
g3_brp,libero_spatial,1,46,0,0
g3_brp,libero_spatial,1,47,0,1
g3_brp,libero_spatial,1,48,0,0
g3_brp,libero_spatial,1,49,0,0
g3_brp,libero_spatial,2,40,0,1
g3_brp,libero_spatial,2,41,0,1
g3_brp,libero_spatial,2,42,0,0
g3_brp,libero_spatial,2,43,0,1
g3_brp,libero_spatial,2,44,0,1
g3_brp,libero_spatial,2,45,0,1
g3_brp,libero_spatial,2,46,0,0
g3_brp,libero_spatial,2,47,0,1
g3_brp,libero_spatial,2,48,0,0
g3_brp,libero_spatial,2,49,0,1
g3_brp,libero_spatial,3,40,0,0
g3_brp,libero_spatial,3,41,0,0
g3_brp,libero_spatial,3,42,0,0
g3_brp,libero_spatial,3,43,0,1
g3_brp,libero_spatial,3,44,0,0
g3_brp,libero_spatial,3,45,0,1
g3_brp,libero_spatial,3,46,0,0
g3_brp,libero_spatial,3,47,0,0
g3_brp,libero_spatial,3,48,0,0
g3_brp,libero_spatial,3,49,0,1
g3_brp,libero_spatial,4,40,0,0
g3_brp,libero_spatial,4,41,0,0
g3_brp,libero_spatial,4,42,0,0
g3_brp,libero_spatial,4,43,0,0
g3_brp,libero_spatial,4,44,0,0
g3_brp,libero_spatial,4,45,0,0
g3_brp,libero_spatial,4,46,0,0
g3_brp,libero_spatial,4,47,0,0
g3_brp,libero_spatial,4,48,0,0
g3_brp,libero_spatial,4,49,0,0
g3_brp,libero_spatial,5,40,0,0
g3_brp,libero_spatial,5,41,0,0
g3_brp,libero_spatial,5,42,0,1
g3_brp,libero_spatial,5,43,0,0
g3_brp,libero_spatial,5,44,0,0
g3_brp,libero_spatial,5,45,0,0
g3_brp,libero_spatial,5,46,0,0
g3_brp,libero_spatial,5,47,0,0
g3_brp,libero_spatial,5,48,0,0
g3_brp,libero_spatial,5,49,0,0
g3_brp,libero_spatial,6,40,0,1
g3_brp,libero_spatial,6,41,0,1
g3_brp,libero_spatial,6,42,0,1
g3_brp,libero_spatial,6,43,0,1
g3_brp,libero_spatial,6,44,0,1
g3_brp,libero_spatial,6,45,0,1
g3_brp,libero_spatial,6,46,0,0
g3_brp,libero_spatial,6,47,0,1
g3_brp,libero_spatial,6,48,0,1
g3_brp,libero_spatial,6,49,0,0
g3_brp,libero_spatial,7,40,0,0
g3_brp,libero_spatial,7,41,0,0
g3_brp,libero_spatial,7,42,0,0
g3_brp,libero_spatial,7,43,0,0
g3_brp,libero_spatial,7,44,0,0
g3_brp,libero_spatial,7,45,0,0
g3_brp,libero_spatial,7,46,0,1
g3_brp,libero_spatial,7,47,0,1
g3_brp,libero_spatial,7,48,0,0
g3_brp,libero_spatial,7,49,0,0
g3_brp,libero_spatial,8,40,0,0
g3_brp,libero_spatial,8,41,0,0
g3_brp,libero_spatial,8,42,0,0
g3_brp,libero_spatial,8,43,0,0
g3_brp,libero_spatial,8,44,0,1
g3_brp,libero_spatial,8,45,0,1
g3_brp,libero_spatial,8,46,0,0
g3_brp,libero_spatial,8,47,0,0
g3_brp,libero_spatial,8,48,0,1
g3_brp,libero_spatial,8,49,0,0
g3_brp,libero_spatial,9,40,0,0
g3_brp,libero_spatial,9,41,0,0
g3_brp,libero_spatial,9,42,0,0
g3_brp,libero_spatial,9,43,0,0
g3_brp,libero_spatial,9,44,0,0
g3_brp,libero_spatial,9,45,0,0
g3_brp,libero_spatial,9,46,0,0
g3_brp,libero_spatial,9,47,0,0
g3_brp,libero_spatial,9,48,0,0
g3_brp,libero_spatial,9,49,0,0
g3_brp_dt,libero_spatial,0,40,0,0
g3_brp_dt,libero_spatial,0,41,0,0
g3_brp_dt,libero_spatial,0,42,0,0
g3_brp_dt,libero_spatial,0,43,0,0
g3_brp_dt,libero_spatial,0,44,0,0
g3_brp_dt,libero_spatial,0,45,0,0
g3_brp_dt,libero_spatial,0,46,0,1
g3_brp_dt,libero_spatial,0,47,0,0
g3_brp_dt,libero_spatial,0,48,0,1
g3_brp_dt,libero_spatial,0,49,0,1
g3_brp_dt,libero_spatial,1,40,0,0
g3_brp_dt,libero_spatial,1,41,0,0
g3_brp_dt,libero_spatial,1,42,0,0
g3_brp_dt,libero_spatial,1,43,0,0
g3_brp_dt,libero_spatial,1,44,0,0
g3_brp_dt,libero_spatial,1,45,0,0
g3_brp_dt,libero_spatial,1,46,0,0
g3_brp_dt,libero_spatial,1,47,0,0
g3_brp_dt,libero_spatial,1,48,0,0
g3_brp_dt,libero_spatial,1,49,0,0
g3_brp_dt,libero_spatial,2,40,0,1
g3_brp_dt,libero_spatial,2,41,0,0
g3_brp_dt,libero_spatial,2,42,0,1
g3_brp_dt,libero_spatial,2,43,0,1
g3_brp_dt,libero_spatial,2,44,0,1
g3_brp_dt,libero_spatial,2,45,0,0
g3_brp_dt,libero_spatial,2,46,0,0
g3_brp_dt,libero_spatial,2,47,0,1
g3_brp_dt,libero_spatial,2,48,0,0
g3_brp_dt,libero_spatial,2,49,0,1
g3_brp_dt,libero_spatial,3,40,0,1
g3_brp_dt,libero_spatial,3,41,0,0
g3_brp_dt,libero_spatial,3,42,0,0
g3_brp_dt,libero_spatial,3,43,0,0
g3_brp_dt,libero_spatial,3,44,0,0
g3_brp_dt,libero_spatial,3,45,0,1
g3_brp_dt,libero_spatial,3,46,0,0
g3_brp_dt,libero_spatial,3,47,0,0
g3_brp_dt,libero_spatial,3,48,0,0
g3_brp_dt,libero_spatial,3,49,0,1
g3_brp_dt,libero_spatial,4,40,0,1
g3_brp_dt,libero_spatial,4,41,0,1
g3_brp_dt,libero_spatial,4,42,0,0
g3_brp_dt,libero_spatial,4,43,0,0
g3_brp_dt,libero_spatial,4,44,0,1
g3_brp_dt,libero_spatial,4,45,0,0
g3_brp_dt,libero_spatial,4,46,0,1
g3_brp_dt,libero_spatial,4,47,0,1
g3_brp_dt,libero_spatial,4,48,0,1
g3_brp_dt,libero_spatial,4,49,0,0
g3_brp_dt,libero_spatial,5,40,0,0
g3_brp_dt,libero_spatial,5,41,0,0
g3_brp_dt,libero_spatial,5,42,0,0
g3_brp_dt,libero_spatial,5,43,0,0
g3_brp_dt,libero_spatial,5,44,0,0
g3_brp_dt,libero_spatial,5,45,0,0
g3_brp_dt,libero_spatial,5,46,0,0
g3_brp_dt,libero_spatial,5,47,0,0
g3_brp_dt,libero_spatial,5,48,0,0
g3_brp_dt,libero_spatial,5,49,0,0
g3_brp_dt,libero_spatial,6,40,0,1
g3_brp_dt,libero_spatial,6,41,0,1
g3_brp_dt,libero_spatial,6,42,0,0
g3_brp_dt,libero_spatial,6,43,0,1
g3_brp_dt,libero_spatial,6,44,0,1
g3_brp_dt,libero_spatial,6,45,0,1
g3_brp_dt,libero_spatial,6,46,0,0
g3_brp_dt,libero_spatial,6,47,0,1
g3_brp_dt,libero_spatial,6,48,0,1
g3_brp_dt,libero_spatial,6,49,0,1
g3_brp_dt,libero_spatial,7,40,0,0
g3_brp_dt,libero_spatial,7,41,0,0
g3_brp_dt,libero_spatial,7,42,0,0
g3_brp_dt,libero_spatial,7,43,0,0
g3_brp_dt,libero_spatial,7,44,0,0
g3_brp_dt,libero_spatial,7,45,0,0
g3_brp_dt,libero_spatial,7,46,0,1
g3_brp_dt,libero_spatial,7,47,0,1
g3_brp_dt,libero_spatial,7,48,0,0
g3_brp_dt,libero_spatial,7,49,0,0
g3_brp_dt,libero_spatial,8,40,0,1
g3_brp_dt,libero_spatial,8,41,0,0
g3_brp_dt,libero_spatial,8,42,0,1
g3_brp_dt,libero_spatial,8,43,0,0
g3_brp_dt,libero_spatial,8,44,0,0
g3_brp_dt,libero_spatial,8,45,0,0
g3_brp_dt,libero_spatial,8,46,0,0
g3_brp_dt,libero_spatial,8,47,0,0
g3_brp_dt,libero_spatial,8,48,0,0
g3_brp_dt,libero_spatial,8,49,0,0
g3_brp_dt,libero_spatial,9,40,0,0
g3_brp_dt,libero_spatial,9,41,0,0
g3_brp_dt,libero_spatial,9,42,0,0
g3_brp_dt,libero_spatial,9,43,0,0
g3_brp_dt,libero_spatial,9,44,0,0
g3_brp_dt,libero_spatial,9,45,0,0
g3_brp_dt,libero_spatial,9,46,0,1
g3_brp_dt,libero_spatial,9,47,0,0
g3_brp_dt,libero_spatial,9,48,0,0
g3_brp_dt,libero_spatial,9,49,0,0
g3_br,libero_spatial,0,40,0,0
g3_br,libero_spatial,0,41,0,0
g3_br,libero_spatial,0,42,0,0
g3_br,libero_spatial,0,43,0,0
g3_br,libero_spatial,0,44,0,0
g3_br,libero_spatial,0,45,0,0
g3_br,libero_spatial,0,46,0,1
g3_br,libero_spatial,0,47,0,1
g3_br,libero_spatial,0,48,0,1
g3_br,libero_spatial,0,49,0,1
g3_br,libero_spatial,1,40,0,0
g3_br,libero_spatial,1,41,0,0
g3_br,libero_spatial,1,42,0,1
g3_br,libero_spatial,1,43,0,0
g3_br,libero_spatial,1,44,0,0
g3_br,libero_spatial,1,45,0,0
g3_br,libero_spatial,1,46,0,0
g3_br,libero_spatial,1,47,0,1
g3_br,libero_spatial,1,48,0,0
g3_br,libero_spatial,1,49,0,0
g3_br,libero_spatial,2,40,0,1
g3_br,libero_spatial,2,41,0,1
g3_br,libero_spatial,2,42,0,0
g3_br,libero_spatial,2,43,0,1
g3_br,libero_spatial,2,44,0,1
g3_br,libero_spatial,2,45,0,1
g3_br,libero_spatial,2,46,0,0
g3_br,libero_spatial,2,47,0,1
g3_br,libero_spatial,2,48,0,0
g3_br,libero_spatial,2,49,0,1
g3_br,libero_spatial,3,40,0,0
g3_br,libero_spatial,3,41,0,0
g3_br,libero_spatial,3,42,0,0
g3_br,libero_spatial,3,43,0,1
g3_br,libero_spatial,3,44,0,0
g3_br,libero_spatial,3,45,0,1
g3_br,libero_spatial,3,46,0,0
g3_br,libero_spatial,3,47,0,0
g3_br,libero_spatial,3,48,0,0
g3_br,libero_spatial,3,49,0,1
g3_br,libero_spatial,4,40,0,0
g3_br,libero_spatial,4,41,0,0
g3_br,libero_spatial,4,42,0,0
g3_br,libero_spatial,4,43,0,0
g3_br,libero_spatial,4,44,0,0
g3_br,libero_spatial,4,45,0,0
g3_br,libero_spatial,4,46,0,0
g3_br,libero_spatial,4,47,0,0
g3_br,libero_spatial,4,48,0,0
g3_br,libero_spatial,4,49,0,0
g3_br,libero_spatial,5,40,0,0
g3_br,libero_spatial,5,41,0,0
g3_br,libero_spatial,5,42,0,1
g3_br,libero_spatial,5,43,0,0
g3_br,libero_spatial,5,44,0,0
g3_br,libero_spatial,5,45,0,0
g3_br,libero_spatial,5,46,0,0
g3_br,libero_spatial,5,47,0,0
g3_br,libero_spatial,5,48,0,0
g3_br,libero_spatial,5,49,0,0
g3_br,libero_spatial,6,40,0,1
g3_br,libero_spatial,6,41,0,1
g3_br,libero_spatial,6,42,0,1
g3_br,libero_spatial,6,43,0,1
g3_br,libero_spatial,6,44,0,1
g3_br,libero_spatial,6,45,0,1
g3_br,libero_spatial,6,46,0,0
g3_br,libero_spatial,6,47,0,1
g3_br,libero_spatial,6,48,0,1
g3_br,libero_spatial,6,49,0,0
g3_br,libero_spatial,7,40,0,0
g3_br,libero_spatial,7,41,0,0
g3_br,libero_spatial,7,42,0,0
g3_br,libero_spatial,7,43,0,0
g3_br,libero_spatial,7,44,0,0
g3_br,libero_spatial,7,45,0,0
g3_br,libero_spatial,7,46,0,1
g3_br,libero_spatial,7,47,0,1
g3_br,libero_spatial,7,48,0,0
g3_br,libero_spatial,7,49,0,0
g3_br,libero_spatial,8,40,0,0
g3_br,libero_spatial,8,41,0,0
g3_br,libero_spatial,8,42,0,0
g3_br,libero_spatial,8,43,0,0
g3_br,libero_spatial,8,44,0,1
g3_br,libero_spatial,8,45,0,1
g3_br,libero_spatial,8,46,0,0
g3_br,libero_spatial,8,47,0,0
g3_br,libero_spatial,8,48,0,1
g3_br,libero_spatial,8,49,0,0
g3_br,libero_spatial,9,40,0,0
g3_br,libero_spatial,9,41,0,0
g3_br,libero_spatial,9,42,0,0
g3_br,libero_spatial,9,43,0,0
g3_br,libero_spatial,9,44,0,0
g3_br,libero_spatial,9,45,0,0
g3_br,libero_spatial,9,46,0,0
g3_br,libero_spatial,9,47,0,0
g3_br,libero_spatial,9,48,0,0
g3_br,libero_spatial,9,49,0,0
lo,libero_spatial,0,40,0,0
lo,libero_spatial,0,41,0,0
lo,libero_spatial,0,42,0,0
lo,libero_spatial,0,43,0,0
lo,libero_spatial,0,44,0,0
lo,libero_spatial,0,45,0,0
lo,libero_spatial,0,46,0,0
lo,libero_spatial,0,47,0,0
lo,libero_spatial,0,48,0,0
lo,libero_spatial,0,49,0,0
lo,libero_spatial,1,40,0,0
lo,libero_spatial,1,41,0,0
lo,libero_spatial,1,42,0,0
lo,libero_spatial,1,43,0,0
lo,libero_spatial,1,44,0,0
lo,libero_spatial,1,45,0,0
lo,libero_spatial,1,46,0,0
lo,libero_spatial,1,47,0,0
lo,libero_spatial,1,48,0,0
lo,libero_spatial,1,49,0,0
lo,libero_spatial,2,40,0,0
lo,libero_spatial,2,41,0,0
lo,libero_spatial,2,42,0,0
lo,libero_spatial,2,43,0,0
lo,libero_spatial,2,44,0,0
lo,libero_spatial,2,45,0,0
lo,libero_spatial,2,46,0,0
lo,libero_spatial,2,47,0,0
lo,libero_spatial,2,48,0,0
lo,libero_spatial,2,49,0,0
lo,libero_spatial,3,40,0,0
lo,libero_spatial,3,41,0,0
lo,libero_spatial,3,42,0,0
lo,libero_spatial,3,43,0,0
lo,libero_spatial,3,44,0,0
lo,libero_spatial,3,45,0,0
lo,libero_spatial,3,46,0,0
lo,libero_spatial,3,47,0,0
lo,libero_spatial,3,48,0,0
lo,libero_spatial,3,49,0,0
lo,libero_spatial,4,40,0,0
lo,libero_spatial,4,41,0,0
lo,libero_spatial,4,42,0,0
lo,libero_spatial,4,43,0,0
lo,libero_spatial,4,44,0,0
lo,libero_spatial,4,45,0,0
lo,libero_spatial,4,46,0,0
lo,libero_spatial,4,47,0,0
lo,libero_spatial,4,48,0,0
lo,libero_spatial,4,49,0,0
lo,libero_spatial,5,40,0,0
lo,libero_spatial,5,41,0,0
lo,libero_spatial,5,42,0,0
lo,libero_spatial,5,43,0,0
lo,libero_spatial,5,44,0,0
lo,libero_spatial,5,45,0,0
lo,libero_spatial,5,46,0,0
lo,libero_spatial,5,47,0,0
lo,libero_spatial,5,48,0,0
lo,libero_spatial,5,49,0,0
lo,libero_spatial,6,40,0,0
lo,libero_spatial,6,41,0,0
lo,libero_spatial,6,42,0,0
lo,libero_spatial,6,43,0,0
lo,libero_spatial,6,44,0,0
lo,libero_spatial,6,45,0,0
lo,libero_spatial,6,46,0,0
lo,libero_spatial,6,47,0,0
lo,libero_spatial,6,48,0,0
lo,libero_spatial,6,49,0,0
lo,libero_spatial,7,40,0,0
lo,libero_spatial,7,41,0,0
lo,libero_spatial,7,42,0,0
lo,libero_spatial,7,43,0,0
lo,libero_spatial,7,44,0,0
lo,libero_spatial,7,45,0,0
lo,libero_spatial,7,46,0,0
lo,libero_spatial,7,47,0,0
lo,libero_spatial,7,48,0,0
lo,libero_spatial,7,49,0,0
lo,libero_spatial,8,40,0,0
lo,libero_spatial,8,41,0,0
lo,libero_spatial,8,42,0,0
lo,libero_spatial,8,43,0,0
lo,libero_spatial,8,44,0,0
lo,libero_spatial,8,45,0,0
lo,libero_spatial,8,46,0,0
lo,libero_spatial,8,47,0,0
lo,libero_spatial,8,48,0,0
lo,libero_spatial,8,49,0,0
lo,libero_spatial,9,40,0,0
lo,libero_spatial,9,41,0,0
lo,libero_spatial,9,42,0,0
lo,libero_spatial,9,43,0,0
lo,libero_spatial,9,44,0,0
lo,libero_spatial,9,45,0,0
lo,libero_spatial,9,46,0,0
lo,libero_spatial,9,47,0,0
lo,libero_spatial,9,48,0,0
lo,libero_spatial,9,49,0,0
lo_dt,libero_spatial,0,40,0,1
lo_dt,libero_spatial,0,41,0,1
lo_dt,libero_spatial,0,42,0,1
lo_dt,libero_spatial,0,43,0,1
lo_dt,libero_spatial,0,44,0,0
lo_dt,libero_spatial,0,45,0,1
lo_dt,libero_spatial,0,46,0,1
lo_dt,libero_spatial,0,47,0,1
lo_dt,libero_spatial,0,48,0,0
lo_dt,libero_spatial,0,49,0,1
lo_dt,libero_spatial,1,40,0,1
lo_dt,libero_spatial,1,41,0,1
lo_dt,libero_spatial,1,42,0,1
lo_dt,libero_spatial,1,43,0,1
lo_dt,libero_spatial,1,44,0,1
lo_dt,libero_spatial,1,45,0,1
lo_dt,libero_spatial,1,46,0,1
lo_dt,libero_spatial,1,47,0,1
lo_dt,libero_spatial,1,48,0,1
lo_dt,libero_spatial,1,49,0,0
lo_dt,libero_spatial,2,40,0,1
lo_dt,libero_spatial,2,41,0,1
lo_dt,libero_spatial,2,42,0,1
lo_dt,libero_spatial,2,43,0,1
lo_dt,libero_spatial,2,44,0,1
lo_dt,libero_spatial,2,45,0,1
lo_dt,libero_spatial,2,46,0,0
lo_dt,libero_spatial,2,47,0,1
lo_dt,libero_spatial,2,48,0,1
lo_dt,libero_spatial,2,49,0,1
lo_dt,libero_spatial,3,40,0,1
lo_dt,libero_spatial,3,41,0,1
lo_dt,libero_spatial,3,42,0,1
lo_dt,libero_spatial,3,43,0,1
lo_dt,libero_spatial,3,44,0,1
lo_dt,libero_spatial,3,45,0,1
lo_dt,libero_spatial,3,46,0,0
lo_dt,libero_spatial,3,47,0,1
lo_dt,libero_spatial,3,48,0,0
lo_dt,libero_spatial,3,49,0,1
lo_dt,libero_spatial,4,40,0,1
lo_dt,libero_spatial,4,41,0,1
lo_dt,libero_spatial,4,42,0,1
lo_dt,libero_spatial,4,43,0,1
lo_dt,libero_spatial,4,44,0,1
lo_dt,libero_spatial,4,45,0,0
lo_dt,libero_spatial,4,46,0,1
lo_dt,libero_spatial,4,47,0,1
lo_dt,libero_spatial,4,48,0,1
lo_dt,libero_spatial,4,49,0,1
lo_dt,libero_spatial,5,40,0,0
lo_dt,libero_spatial,5,41,0,0
lo_dt,libero_spatial,5,42,0,0
lo_dt,libero_spatial,5,43,0,0
lo_dt,libero_spatial,5,44,0,1
lo_dt,libero_spatial,5,45,0,0
lo_dt,libero_spatial,5,46,0,1
lo_dt,libero_spatial,5,47,0,1
lo_dt,libero_spatial,5,48,0,1
lo_dt,libero_spatial,5,49,0,0
lo_dt,libero_spatial,6,40,0,0
lo_dt,libero_spatial,6,41,0,1
lo_dt,libero_spatial,6,42,0,1
lo_dt,libero_spatial,6,43,0,1
lo_dt,libero_spatial,6,44,0,0
lo_dt,libero_spatial,6,45,0,0
lo_dt,libero_spatial,6,46,0,1
lo_dt,libero_spatial,6,47,0,1
lo_dt,libero_spatial,6,48,0,1
lo_dt,libero_spatial,6,49,0,1
lo_dt,libero_spatial,7,40,0,1
lo_dt,libero_spatial,7,41,0,0
lo_dt,libero_spatial,7,42,0,1
lo_dt,libero_spatial,7,43,0,1
lo_dt,libero_spatial,7,44,0,1
lo_dt,libero_spatial,7,45,0,1
lo_dt,libero_spatial,7,46,0,1
lo_dt,libero_spatial,7,47,0,1
lo_dt,libero_spatial,7,48,0,1
lo_dt,libero_spatial,7,49,0,1
lo_dt,libero_spatial,8,40,0,1
lo_dt,libero_spatial,8,41,0,1
lo_dt,libero_spatial,8,42,0,0
lo_dt,libero_spatial,8,43,0,1
lo_dt,libero_spatial,8,44,0,0
lo_dt,libero_spatial,8,45,0,1
lo_dt,libero_spatial,8,46,0,0
lo_dt,libero_spatial,8,47,0,0
lo_dt,libero_spatial,8,48,0,1
lo_dt,libero_spatial,8,49,0,1
lo_dt,libero_spatial,9,40,0,0
lo_dt,libero_spatial,9,41,0,0
lo_dt,libero_spatial,9,42,0,1
lo_dt,libero_spatial,9,43,0,1
lo_dt,libero_spatial,9,44,0,1
lo_dt,libero_spatial,9,45,0,1
lo_dt,libero_spatial,9,46,0,1
lo_dt,libero_spatial,9,47,0,1
lo_dt,libero_spatial,9,48,0,1
lo_dt,libero_spatial,9,49,0,0


==> anc/release/outcomes/PI05_p2g_corr.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,0
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,0
su_base,libero_spatial,4,46,0,0
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,0
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,0
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,0
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,0
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,0
su_base,libero_spatial,8,46,0,0
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,0
su_base,libero_spatial,9,41,0,0
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,0
he,libero_spatial,0,40,0,0
he,libero_spatial,0,41,0,0
he,libero_spatial,0,42,0,0
he,libero_spatial,0,43,0,0
he,libero_spatial,0,44,0,0
he,libero_spatial,0,45,0,0
he,libero_spatial,0,46,0,0
he,libero_spatial,0,47,0,0
he,libero_spatial,0,48,0,0
he,libero_spatial,0,49,0,0
he,libero_spatial,1,40,0,0
he,libero_spatial,1,41,0,0
he,libero_spatial,1,42,0,0
he,libero_spatial,1,43,0,0
he,libero_spatial,1,44,0,0
he,libero_spatial,1,45,0,0
he,libero_spatial,1,46,0,0
he,libero_spatial,1,47,0,0
he,libero_spatial,1,48,0,0
he,libero_spatial,1,49,0,0
he,libero_spatial,2,40,0,0
he,libero_spatial,2,41,0,0
he,libero_spatial,2,42,0,0
he,libero_spatial,2,43,0,0
he,libero_spatial,2,44,0,0
he,libero_spatial,2,45,0,0
he,libero_spatial,2,46,0,0
he,libero_spatial,2,47,0,0
he,libero_spatial,2,48,0,0
he,libero_spatial,2,49,0,0
he,libero_spatial,3,40,0,0
he,libero_spatial,3,41,0,0
he,libero_spatial,3,42,0,0
he,libero_spatial,3,43,0,0
he,libero_spatial,3,44,0,0
he,libero_spatial,3,45,0,0
he,libero_spatial,3,46,0,0
he,libero_spatial,3,47,0,0
he,libero_spatial,3,48,0,0
he,libero_spatial,3,49,0,0
he,libero_spatial,4,40,0,0
he,libero_spatial,4,41,0,0
he,libero_spatial,4,42,0,0
he,libero_spatial,4,43,0,0
he,libero_spatial,4,44,0,0
he,libero_spatial,4,45,0,0
he,libero_spatial,4,46,0,0
he,libero_spatial,4,47,0,0
he,libero_spatial,4,48,0,0
he,libero_spatial,4,49,0,0
he,libero_spatial,5,40,0,0
he,libero_spatial,5,41,0,0
he,libero_spatial,5,42,0,0
he,libero_spatial,5,43,0,0
he,libero_spatial,5,44,0,0
he,libero_spatial,5,45,0,0
he,libero_spatial,5,46,0,0
he,libero_spatial,5,47,0,0
he,libero_spatial,5,48,0,0
he,libero_spatial,5,49,0,0
he,libero_spatial,6,40,0,0
he,libero_spatial,6,41,0,0
he,libero_spatial,6,42,0,0
he,libero_spatial,6,43,0,0
he,libero_spatial,6,44,0,0
he,libero_spatial,6,45,0,0
he,libero_spatial,6,46,0,0
he,libero_spatial,6,47,0,0
he,libero_spatial,6,48,0,0
he,libero_spatial,6,49,0,0
he,libero_spatial,7,40,0,0
he,libero_spatial,7,41,0,0
he,libero_spatial,7,42,0,0
he,libero_spatial,7,43,0,0
he,libero_spatial,7,44,0,0
he,libero_spatial,7,45,0,0
he,libero_spatial,7,46,0,0
he,libero_spatial,7,47,0,0
he,libero_spatial,7,48,0,0
he,libero_spatial,7,49,0,0
he,libero_spatial,8,40,0,0
he,libero_spatial,8,41,0,0
he,libero_spatial,8,42,0,0
he,libero_spatial,8,43,0,0
he,libero_spatial,8,44,0,0
he,libero_spatial,8,45,0,0
he,libero_spatial,8,46,0,0
he,libero_spatial,8,47,0,0
he,libero_spatial,8,48,0,0
he,libero_spatial,8,49,0,0
he,libero_spatial,9,40,0,0
he,libero_spatial,9,41,0,0
he,libero_spatial,9,42,0,0
he,libero_spatial,9,43,0,0
he,libero_spatial,9,44,0,0
he,libero_spatial,9,45,0,0
he,libero_spatial,9,46,0,0
he,libero_spatial,9,47,0,0
he,libero_spatial,9,48,0,0
he,libero_spatial,9,49,0,0
he_dt,libero_spatial,0,40,0,0
he_dt,libero_spatial,0,41,0,0
he_dt,libero_spatial,0,42,0,1
he_dt,libero_spatial,0,43,0,1
he_dt,libero_spatial,0,44,0,1
he_dt,libero_spatial,0,45,0,0
he_dt,libero_spatial,0,46,0,0
he_dt,libero_spatial,0,47,0,0
he_dt,libero_spatial,0,48,0,0
he_dt,libero_spatial,0,49,0,1
he_dt,libero_spatial,1,40,0,0
he_dt,libero_spatial,1,41,0,0
he_dt,libero_spatial,1,42,0,0
he_dt,libero_spatial,1,43,0,0
he_dt,libero_spatial,1,44,0,1
he_dt,libero_spatial,1,45,0,0
he_dt,libero_spatial,1,46,0,0
he_dt,libero_spatial,1,47,0,0
he_dt,libero_spatial,1,48,0,0
he_dt,libero_spatial,1,49,0,0
he_dt,libero_spatial,2,40,0,1
he_dt,libero_spatial,2,41,0,1
he_dt,libero_spatial,2,42,0,1
he_dt,libero_spatial,2,43,0,1
he_dt,libero_spatial,2,44,0,0
he_dt,libero_spatial,2,45,0,1
he_dt,libero_spatial,2,46,0,1
he_dt,libero_spatial,2,47,0,1
he_dt,libero_spatial,2,48,0,0
he_dt,libero_spatial,2,49,0,0
he_dt,libero_spatial,3,40,0,0
he_dt,libero_spatial,3,41,0,0
he_dt,libero_spatial,3,42,0,0
he_dt,libero_spatial,3,43,0,1
he_dt,libero_spatial,3,44,0,0
he_dt,libero_spatial,3,45,0,1
he_dt,libero_spatial,3,46,0,0
he_dt,libero_spatial,3,47,0,1
he_dt,libero_spatial,3,48,0,1
he_dt,libero_spatial,3,49,0,0
he_dt,libero_spatial,4,40,0,1
he_dt,libero_spatial,4,41,0,0
he_dt,libero_spatial,4,42,0,0
he_dt,libero_spatial,4,43,0,0
he_dt,libero_spatial,4,44,0,1
he_dt,libero_spatial,4,45,0,0
he_dt,libero_spatial,4,46,0,0
he_dt,libero_spatial,4,47,0,0
he_dt,libero_spatial,4,48,0,1
he_dt,libero_spatial,4,49,0,1
he_dt,libero_spatial,5,40,0,0
he_dt,libero_spatial,5,41,0,0
he_dt,libero_spatial,5,42,0,0
he_dt,libero_spatial,5,43,0,0
he_dt,libero_spatial,5,44,0,0
he_dt,libero_spatial,5,45,0,0
he_dt,libero_spatial,5,46,0,0
he_dt,libero_spatial,5,47,0,0
he_dt,libero_spatial,5,48,0,0
he_dt,libero_spatial,5,49,0,0
he_dt,libero_spatial,6,40,0,0
he_dt,libero_spatial,6,41,0,1
he_dt,libero_spatial,6,42,0,0
he_dt,libero_spatial,6,43,0,1
he_dt,libero_spatial,6,44,0,1
he_dt,libero_spatial,6,45,0,1
he_dt,libero_spatial,6,46,0,1
he_dt,libero_spatial,6,47,0,1
he_dt,libero_spatial,6,48,0,1
he_dt,libero_spatial,6,49,0,1
he_dt,libero_spatial,7,40,0,0
he_dt,libero_spatial,7,41,0,0
he_dt,libero_spatial,7,42,0,0
he_dt,libero_spatial,7,43,0,0
he_dt,libero_spatial,7,44,0,0
he_dt,libero_spatial,7,45,0,0
he_dt,libero_spatial,7,46,0,0
he_dt,libero_spatial,7,47,0,0
he_dt,libero_spatial,7,48,0,0
he_dt,libero_spatial,7,49,0,0
he_dt,libero_spatial,8,40,0,1
he_dt,libero_spatial,8,41,0,0
he_dt,libero_spatial,8,42,0,1
he_dt,libero_spatial,8,43,0,0
he_dt,libero_spatial,8,44,0,0
he_dt,libero_spatial,8,45,0,0
he_dt,libero_spatial,8,46,0,0
he_dt,libero_spatial,8,47,0,0
he_dt,libero_spatial,8,48,0,0
he_dt,libero_spatial,8,49,0,0
he_dt,libero_spatial,9,40,0,0
he_dt,libero_spatial,9,41,0,0
he_dt,libero_spatial,9,42,0,0
he_dt,libero_spatial,9,43,0,0
he_dt,libero_spatial,9,44,0,0
he_dt,libero_spatial,9,45,0,0
he_dt,libero_spatial,9,46,0,1
he_dt,libero_spatial,9,47,0,0
he_dt,libero_spatial,9,48,0,0
he_dt,libero_spatial,9,49,0,0
he_brp,libero_spatial,0,40,0,0
he_brp,libero_spatial,0,41,0,0
he_brp,libero_spatial,0,42,0,0
he_brp,libero_spatial,0,43,0,0
he_brp,libero_spatial,0,44,0,0
he_brp,libero_spatial,0,45,0,0
he_brp,libero_spatial,0,46,0,0
he_brp,libero_spatial,0,47,0,0
he_brp,libero_spatial,0,48,0,0
he_brp,libero_spatial,0,49,0,0
he_brp,libero_spatial,1,40,0,0
he_brp,libero_spatial,1,41,0,0
he_brp,libero_spatial,1,42,0,0
he_brp,libero_spatial,1,43,0,0
he_brp,libero_spatial,1,44,0,0
he_brp,libero_spatial,1,45,0,0
he_brp,libero_spatial,1,46,0,0
he_brp,libero_spatial,1,47,0,0
he_brp,libero_spatial,1,48,0,0
he_brp,libero_spatial,1,49,0,0
he_brp,libero_spatial,2,40,0,0
he_brp,libero_spatial,2,41,0,0
he_brp,libero_spatial,2,42,0,0
he_brp,libero_spatial,2,43,0,0
he_brp,libero_spatial,2,44,0,0
he_brp,libero_spatial,2,45,0,1
he_brp,libero_spatial,2,46,0,0
he_brp,libero_spatial,2,47,0,1
he_brp,libero_spatial,2,48,0,0
he_brp,libero_spatial,2,49,0,0
he_brp,libero_spatial,3,40,0,0
he_brp,libero_spatial,3,41,0,0
he_brp,libero_spatial,3,42,0,0
he_brp,libero_spatial,3,43,0,0
he_brp,libero_spatial,3,44,0,0
he_brp,libero_spatial,3,45,0,0
he_brp,libero_spatial,3,46,0,0
he_brp,libero_spatial,3,47,0,0
he_brp,libero_spatial,3,48,0,0
he_brp,libero_spatial,3,49,0,0
he_brp,libero_spatial,4,40,0,0
he_brp,libero_spatial,4,41,0,0
he_brp,libero_spatial,4,42,0,0
he_brp,libero_spatial,4,43,0,0
he_brp,libero_spatial,4,44,0,0
he_brp,libero_spatial,4,45,0,0
he_brp,libero_spatial,4,46,0,0
he_brp,libero_spatial,4,47,0,0
he_brp,libero_spatial,4,48,0,0
he_brp,libero_spatial,4,49,0,0
he_brp,libero_spatial,5,40,0,0
he_brp,libero_spatial,5,41,0,0
he_brp,libero_spatial,5,42,0,0
he_brp,libero_spatial,5,43,0,0
he_brp,libero_spatial,5,44,0,0
he_brp,libero_spatial,5,45,0,0
he_brp,libero_spatial,5,46,0,0
he_brp,libero_spatial,5,47,0,0
he_brp,libero_spatial,5,48,0,0
he_brp,libero_spatial,5,49,0,0
he_brp,libero_spatial,6,40,0,1
he_brp,libero_spatial,6,41,0,0
he_brp,libero_spatial,6,42,0,0
he_brp,libero_spatial,6,43,0,1
he_brp,libero_spatial,6,44,0,0
he_brp,libero_spatial,6,45,0,0
he_brp,libero_spatial,6,46,0,0
he_brp,libero_spatial,6,47,0,0
he_brp,libero_spatial,6,48,0,0
he_brp,libero_spatial,6,49,0,1
he_brp,libero_spatial,7,40,0,0
he_brp,libero_spatial,7,41,0,0
he_brp,libero_spatial,7,42,0,0
he_brp,libero_spatial,7,43,0,0
he_brp,libero_spatial,7,44,0,0
he_brp,libero_spatial,7,45,0,0
he_brp,libero_spatial,7,46,0,0
he_brp,libero_spatial,7,47,0,0
he_brp,libero_spatial,7,48,0,0
he_brp,libero_spatial,7,49,0,0
he_brp,libero_spatial,8,40,0,0
he_brp,libero_spatial,8,41,0,0
he_brp,libero_spatial,8,42,0,0
he_brp,libero_spatial,8,43,0,0
he_brp,libero_spatial,8,44,0,0
he_brp,libero_spatial,8,45,0,0
he_brp,libero_spatial,8,46,0,0
he_brp,libero_spatial,8,47,0,0
he_brp,libero_spatial,8,48,0,0
he_brp,libero_spatial,8,49,0,0
he_brp,libero_spatial,9,40,0,0
he_brp,libero_spatial,9,41,0,0
he_brp,libero_spatial,9,42,0,0
he_brp,libero_spatial,9,43,0,0
he_brp,libero_spatial,9,44,0,0
he_brp,libero_spatial,9,45,0,0
he_brp,libero_spatial,9,46,0,0
he_brp,libero_spatial,9,47,0,0
he_brp,libero_spatial,9,48,0,0
he_brp,libero_spatial,9,49,0,0
he_brp_dt,libero_spatial,0,40,0,0
he_brp_dt,libero_spatial,0,41,0,0
he_brp_dt,libero_spatial,0,42,0,0
he_brp_dt,libero_spatial,0,43,0,0
he_brp_dt,libero_spatial,0,44,0,1
he_brp_dt,libero_spatial,0,45,0,1
he_brp_dt,libero_spatial,0,46,0,1
he_brp_dt,libero_spatial,0,47,0,0
he_brp_dt,libero_spatial,0,48,0,0
he_brp_dt,libero_spatial,0,49,0,0
he_brp_dt,libero_spatial,1,40,0,0
he_brp_dt,libero_spatial,1,41,0,0
he_brp_dt,libero_spatial,1,42,0,0
he_brp_dt,libero_spatial,1,43,0,0
he_brp_dt,libero_spatial,1,44,0,0
he_brp_dt,libero_spatial,1,45,0,0
he_brp_dt,libero_spatial,1,46,0,0
he_brp_dt,libero_spatial,1,47,0,0
he_brp_dt,libero_spatial,1,48,0,0
he_brp_dt,libero_spatial,1,49,0,0
he_brp_dt,libero_spatial,2,40,0,1
he_brp_dt,libero_spatial,2,41,0,1
he_brp_dt,libero_spatial,2,42,0,0
he_brp_dt,libero_spatial,2,43,0,0
he_brp_dt,libero_spatial,2,44,0,1
he_brp_dt,libero_spatial,2,45,0,1
he_brp_dt,libero_spatial,2,46,0,0
he_brp_dt,libero_spatial,2,47,0,1
he_brp_dt,libero_spatial,2,48,0,0
he_brp_dt,libero_spatial,2,49,0,1
he_brp_dt,libero_spatial,3,40,0,0
he_brp_dt,libero_spatial,3,41,0,0
he_brp_dt,libero_spatial,3,42,0,0
he_brp_dt,libero_spatial,3,43,0,1
he_brp_dt,libero_spatial,3,44,0,0
he_brp_dt,libero_spatial,3,45,0,0
he_brp_dt,libero_spatial,3,46,0,0
he_brp_dt,libero_spatial,3,47,0,0
he_brp_dt,libero_spatial,3,48,0,0
he_brp_dt,libero_spatial,3,49,0,0
he_brp_dt,libero_spatial,4,40,0,0
he_brp_dt,libero_spatial,4,41,0,0
he_brp_dt,libero_spatial,4,42,0,0
he_brp_dt,libero_spatial,4,43,0,0
he_brp_dt,libero_spatial,4,44,0,0
he_brp_dt,libero_spatial,4,45,0,0
he_brp_dt,libero_spatial,4,46,0,0
he_brp_dt,libero_spatial,4,47,0,0
he_brp_dt,libero_spatial,4,48,0,0
he_brp_dt,libero_spatial,4,49,0,0
he_brp_dt,libero_spatial,5,40,0,0
he_brp_dt,libero_spatial,5,41,0,0
he_brp_dt,libero_spatial,5,42,0,0
he_brp_dt,libero_spatial,5,43,0,1
he_brp_dt,libero_spatial,5,44,0,0
he_brp_dt,libero_spatial,5,45,0,0
he_brp_dt,libero_spatial,5,46,0,0
he_brp_dt,libero_spatial,5,47,0,0
he_brp_dt,libero_spatial,5,48,0,0
he_brp_dt,libero_spatial,5,49,0,0
he_brp_dt,libero_spatial,6,40,0,1
he_brp_dt,libero_spatial,6,41,0,0
he_brp_dt,libero_spatial,6,42,0,0
he_brp_dt,libero_spatial,6,43,0,1
he_brp_dt,libero_spatial,6,44,0,0
he_brp_dt,libero_spatial,6,45,0,1
he_brp_dt,libero_spatial,6,46,0,0
he_brp_dt,libero_spatial,6,47,0,1
he_brp_dt,libero_spatial,6,48,0,1
he_brp_dt,libero_spatial,6,49,0,0
he_brp_dt,libero_spatial,7,40,0,1
he_brp_dt,libero_spatial,7,41,0,0
he_brp_dt,libero_spatial,7,42,0,0
he_brp_dt,libero_spatial,7,43,0,0
he_brp_dt,libero_spatial,7,44,0,1
he_brp_dt,libero_spatial,7,45,0,1
he_brp_dt,libero_spatial,7,46,0,1
he_brp_dt,libero_spatial,7,47,0,1
he_brp_dt,libero_spatial,7,48,0,0
he_brp_dt,libero_spatial,7,49,0,1
he_brp_dt,libero_spatial,8,40,0,0
he_brp_dt,libero_spatial,8,41,0,0
he_brp_dt,libero_spatial,8,42,0,0
he_brp_dt,libero_spatial,8,43,0,0
he_brp_dt,libero_spatial,8,44,0,0
he_brp_dt,libero_spatial,8,45,0,0
he_brp_dt,libero_spatial,8,46,0,0
he_brp_dt,libero_spatial,8,47,0,0
he_brp_dt,libero_spatial,8,48,0,0
he_brp_dt,libero_spatial,8,49,0,0
he_brp_dt,libero_spatial,9,40,0,0
he_brp_dt,libero_spatial,9,41,0,0
he_brp_dt,libero_spatial,9,42,0,0
he_brp_dt,libero_spatial,9,43,0,0
he_brp_dt,libero_spatial,9,44,0,0
he_brp_dt,libero_spatial,9,45,0,0
he_brp_dt,libero_spatial,9,46,0,0
he_brp_dt,libero_spatial,9,47,0,0
he_brp_dt,libero_spatial,9,48,0,0
he_brp_dt,libero_spatial,9,49,0,0
pg,libero_spatial,0,40,0,0
pg,libero_spatial,0,41,0,0
pg,libero_spatial,0,42,0,0
pg,libero_spatial,0,43,0,0
pg,libero_spatial,0,44,0,0
pg,libero_spatial,0,45,0,0
pg,libero_spatial,0,46,0,0
pg,libero_spatial,0,47,0,0
pg,libero_spatial,0,48,0,0
pg,libero_spatial,0,49,0,0
pg,libero_spatial,1,40,0,0
pg,libero_spatial,1,41,0,0
pg,libero_spatial,1,42,0,0
pg,libero_spatial,1,43,0,0
pg,libero_spatial,1,44,0,0
pg,libero_spatial,1,45,0,0
pg,libero_spatial,1,46,0,0
pg,libero_spatial,1,47,0,0
pg,libero_spatial,1,48,0,0
pg,libero_spatial,1,49,0,0
pg,libero_spatial,2,40,0,0
pg,libero_spatial,2,41,0,0
pg,libero_spatial,2,42,0,0
pg,libero_spatial,2,43,0,0
pg,libero_spatial,2,44,0,0
pg,libero_spatial,2,45,0,0
pg,libero_spatial,2,46,0,0
pg,libero_spatial,2,47,0,0
pg,libero_spatial,2,48,0,0
pg,libero_spatial,2,49,0,0
pg,libero_spatial,3,40,0,0
pg,libero_spatial,3,41,0,0
pg,libero_spatial,3,42,0,0
pg,libero_spatial,3,43,0,0
pg,libero_spatial,3,44,0,0
pg,libero_spatial,3,45,0,0
pg,libero_spatial,3,46,0,0
pg,libero_spatial,3,47,0,0
pg,libero_spatial,3,48,0,0
pg,libero_spatial,3,49,0,1
pg,libero_spatial,4,40,0,0
pg,libero_spatial,4,41,0,0
pg,libero_spatial,4,42,0,0
pg,libero_spatial,4,43,0,0
pg,libero_spatial,4,44,0,0
pg,libero_spatial,4,45,0,0
pg,libero_spatial,4,46,0,0
pg,libero_spatial,4,47,0,0
pg,libero_spatial,4,48,0,0
pg,libero_spatial,4,49,0,0
pg,libero_spatial,5,40,0,0
pg,libero_spatial,5,41,0,0
pg,libero_spatial,5,42,0,0
pg,libero_spatial,5,43,0,0
pg,libero_spatial,5,44,0,0
pg,libero_spatial,5,45,0,0
pg,libero_spatial,5,46,0,0
pg,libero_spatial,5,47,0,0
pg,libero_spatial,5,48,0,0
pg,libero_spatial,5,49,0,0
pg,libero_spatial,6,40,0,0
pg,libero_spatial,6,41,0,0
pg,libero_spatial,6,42,0,1
pg,libero_spatial,6,43,0,0
pg,libero_spatial,6,44,0,0
pg,libero_spatial,6,45,0,0
pg,libero_spatial,6,46,0,0
pg,libero_spatial,6,47,0,0
pg,libero_spatial,6,48,0,0
pg,libero_spatial,6,49,0,1
pg,libero_spatial,7,40,0,0
pg,libero_spatial,7,41,0,0
pg,libero_spatial,7,42,0,0
pg,libero_spatial,7,43,0,0
pg,libero_spatial,7,44,0,0
pg,libero_spatial,7,45,0,0
pg,libero_spatial,7,46,0,0
pg,libero_spatial,7,47,0,0
pg,libero_spatial,7,48,0,0
pg,libero_spatial,7,49,0,0
pg,libero_spatial,8,40,0,0
pg,libero_spatial,8,41,0,0
pg,libero_spatial,8,42,0,0
pg,libero_spatial,8,43,0,0
pg,libero_spatial,8,44,0,0
pg,libero_spatial,8,45,0,0
pg,libero_spatial,8,46,0,0
pg,libero_spatial,8,47,0,0
pg,libero_spatial,8,48,0,0
pg,libero_spatial,8,49,0,0
pg,libero_spatial,9,40,0,0
pg,libero_spatial,9,41,0,0
pg,libero_spatial,9,42,0,0
pg,libero_spatial,9,43,0,0
pg,libero_spatial,9,44,0,0
pg,libero_spatial,9,45,0,0
pg,libero_spatial,9,46,0,0
pg,libero_spatial,9,47,0,0
pg,libero_spatial,9,48,0,0
pg,libero_spatial,9,49,0,0
pg_dt,libero_spatial,0,40,0,0
pg_dt,libero_spatial,0,41,0,1
pg_dt,libero_spatial,0,42,0,1
pg_dt,libero_spatial,0,43,0,1
pg_dt,libero_spatial,0,44,0,0
pg_dt,libero_spatial,0,45,0,0
pg_dt,libero_spatial,0,46,0,1
pg_dt,libero_spatial,0,47,0,1
pg_dt,libero_spatial,0,48,0,1
pg_dt,libero_spatial,0,49,0,1
pg_dt,libero_spatial,1,40,0,1
pg_dt,libero_spatial,1,41,0,0
pg_dt,libero_spatial,1,42,0,0
pg_dt,libero_spatial,1,43,0,0
pg_dt,libero_spatial,1,44,0,0
pg_dt,libero_spatial,1,45,0,0
pg_dt,libero_spatial,1,46,0,0
pg_dt,libero_spatial,1,47,0,0
pg_dt,libero_spatial,1,48,0,0
pg_dt,libero_spatial,1,49,0,1
pg_dt,libero_spatial,2,40,0,0
pg_dt,libero_spatial,2,41,0,1
pg_dt,libero_spatial,2,42,0,1
pg_dt,libero_spatial,2,43,0,1
pg_dt,libero_spatial,2,44,0,1
pg_dt,libero_spatial,2,45,0,0
pg_dt,libero_spatial,2,46,0,1
pg_dt,libero_spatial,2,47,0,1
pg_dt,libero_spatial,2,48,0,0
pg_dt,libero_spatial,2,49,0,1
pg_dt,libero_spatial,3,40,0,1
pg_dt,libero_spatial,3,41,0,0
pg_dt,libero_spatial,3,42,0,0
pg_dt,libero_spatial,3,43,0,0
pg_dt,libero_spatial,3,44,0,1
pg_dt,libero_spatial,3,45,0,1
pg_dt,libero_spatial,3,46,0,0
pg_dt,libero_spatial,3,47,0,0
pg_dt,libero_spatial,3,48,0,1
pg_dt,libero_spatial,3,49,0,1
pg_dt,libero_spatial,4,40,0,0
pg_dt,libero_spatial,4,41,0,1
pg_dt,libero_spatial,4,42,0,1
pg_dt,libero_spatial,4,43,0,0
pg_dt,libero_spatial,4,44,0,1
pg_dt,libero_spatial,4,45,0,1
pg_dt,libero_spatial,4,46,0,0
pg_dt,libero_spatial,4,47,0,1
pg_dt,libero_spatial,4,48,0,0
pg_dt,libero_spatial,4,49,0,0
pg_dt,libero_spatial,5,40,0,0
pg_dt,libero_spatial,5,41,0,0
pg_dt,libero_spatial,5,42,0,0
pg_dt,libero_spatial,5,43,0,0
pg_dt,libero_spatial,5,44,0,0
pg_dt,libero_spatial,5,45,0,0
pg_dt,libero_spatial,5,46,0,0
pg_dt,libero_spatial,5,47,0,0
pg_dt,libero_spatial,5,48,0,0
pg_dt,libero_spatial,5,49,0,0
pg_dt,libero_spatial,6,40,0,1
pg_dt,libero_spatial,6,41,0,0
pg_dt,libero_spatial,6,42,0,1
pg_dt,libero_spatial,6,43,0,1
pg_dt,libero_spatial,6,44,0,1
pg_dt,libero_spatial,6,45,0,1
pg_dt,libero_spatial,6,46,0,1
pg_dt,libero_spatial,6,47,0,1
pg_dt,libero_spatial,6,48,0,1
pg_dt,libero_spatial,6,49,0,1
pg_dt,libero_spatial,7,40,0,0
pg_dt,libero_spatial,7,41,0,0
pg_dt,libero_spatial,7,42,0,0
pg_dt,libero_spatial,7,43,0,0
pg_dt,libero_spatial,7,44,0,0
pg_dt,libero_spatial,7,45,0,0
pg_dt,libero_spatial,7,46,0,0
pg_dt,libero_spatial,7,47,0,1
pg_dt,libero_spatial,7,48,0,0
pg_dt,libero_spatial,7,49,0,0
pg_dt,libero_spatial,8,40,0,1
pg_dt,libero_spatial,8,41,0,0
pg_dt,libero_spatial,8,42,0,1
pg_dt,libero_spatial,8,43,0,0
pg_dt,libero_spatial,8,44,0,0
pg_dt,libero_spatial,8,45,0,0
pg_dt,libero_spatial,8,46,0,0
pg_dt,libero_spatial,8,47,0,0
pg_dt,libero_spatial,8,48,0,0
pg_dt,libero_spatial,8,49,0,1
pg_dt,libero_spatial,9,40,0,0
pg_dt,libero_spatial,9,41,0,0
pg_dt,libero_spatial,9,42,0,1
pg_dt,libero_spatial,9,43,0,1
pg_dt,libero_spatial,9,44,0,1
pg_dt,libero_spatial,9,45,0,1
pg_dt,libero_spatial,9,46,0,1
pg_dt,libero_spatial,9,47,0,1
pg_dt,libero_spatial,9,48,0,1
pg_dt,libero_spatial,9,49,0,0
pg_brp,libero_spatial,0,40,0,1
pg_brp,libero_spatial,0,41,0,0
pg_brp,libero_spatial,0,42,0,0
pg_brp,libero_spatial,0,43,0,0
pg_brp,libero_spatial,0,44,0,0
pg_brp,libero_spatial,0,45,0,0
pg_brp,libero_spatial,0,46,0,0
pg_brp,libero_spatial,0,47,0,1
pg_brp,libero_spatial,0,48,0,0
pg_brp,libero_spatial,0,49,0,0
pg_brp,libero_spatial,1,40,0,0
pg_brp,libero_spatial,1,41,0,0
pg_brp,libero_spatial,1,42,0,0
pg_brp,libero_spatial,1,43,0,0
pg_brp,libero_spatial,1,44,0,0
pg_brp,libero_spatial,1,45,0,0
pg_brp,libero_spatial,1,46,0,0
pg_brp,libero_spatial,1,47,0,0
pg_brp,libero_spatial,1,48,0,0
pg_brp,libero_spatial,1,49,0,0
pg_brp,libero_spatial,2,40,0,1
pg_brp,libero_spatial,2,41,0,0
pg_brp,libero_spatial,2,42,0,1
pg_brp,libero_spatial,2,43,0,0
pg_brp,libero_spatial,2,44,0,1
pg_brp,libero_spatial,2,45,0,0
pg_brp,libero_spatial,2,46,0,0
pg_brp,libero_spatial,2,47,0,0
pg_brp,libero_spatial,2,48,0,0
pg_brp,libero_spatial,2,49,0,0
pg_brp,libero_spatial,3,40,0,0
pg_brp,libero_spatial,3,41,0,0
pg_brp,libero_spatial,3,42,0,0
pg_brp,libero_spatial,3,43,0,0
pg_brp,libero_spatial,3,44,0,0
pg_brp,libero_spatial,3,45,0,0
pg_brp,libero_spatial,3,46,0,0
pg_brp,libero_spatial,3,47,0,0
pg_brp,libero_spatial,3,48,0,0
pg_brp,libero_spatial,3,49,0,0
pg_brp,libero_spatial,4,40,0,0
pg_brp,libero_spatial,4,41,0,0
pg_brp,libero_spatial,4,42,0,0
pg_brp,libero_spatial,4,43,0,0
pg_brp,libero_spatial,4,44,0,0
pg_brp,libero_spatial,4,45,0,0
pg_brp,libero_spatial,4,46,0,0
pg_brp,libero_spatial,4,47,0,0
pg_brp,libero_spatial,4,48,0,0
pg_brp,libero_spatial,4,49,0,0
pg_brp,libero_spatial,5,40,0,0
pg_brp,libero_spatial,5,41,0,0
pg_brp,libero_spatial,5,42,0,0
pg_brp,libero_spatial,5,43,0,0
pg_brp,libero_spatial,5,44,0,0
pg_brp,libero_spatial,5,45,0,1
pg_brp,libero_spatial,5,46,0,0
pg_brp,libero_spatial,5,47,0,0
pg_brp,libero_spatial,5,48,0,0
pg_brp,libero_spatial,5,49,0,0
pg_brp,libero_spatial,6,40,0,1
pg_brp,libero_spatial,6,41,0,0
pg_brp,libero_spatial,6,42,0,0
pg_brp,libero_spatial,6,43,0,1
pg_brp,libero_spatial,6,44,0,0
pg_brp,libero_spatial,6,45,0,0
pg_brp,libero_spatial,6,46,0,0
pg_brp,libero_spatial,6,47,0,1
pg_brp,libero_spatial,6,48,0,0
pg_brp,libero_spatial,6,49,0,0
pg_brp,libero_spatial,7,40,0,0
pg_brp,libero_spatial,7,41,0,0
pg_brp,libero_spatial,7,42,0,0
pg_brp,libero_spatial,7,43,0,0
pg_brp,libero_spatial,7,44,0,0
pg_brp,libero_spatial,7,45,0,0
pg_brp,libero_spatial,7,46,0,1
pg_brp,libero_spatial,7,47,0,1
pg_brp,libero_spatial,7,48,0,0
pg_brp,libero_spatial,7,49,0,0
pg_brp,libero_spatial,8,40,0,0
pg_brp,libero_spatial,8,41,0,0
pg_brp,libero_spatial,8,42,0,0
pg_brp,libero_spatial,8,43,0,0
pg_brp,libero_spatial,8,44,0,0
pg_brp,libero_spatial,8,45,0,0
pg_brp,libero_spatial,8,46,0,0
pg_brp,libero_spatial,8,47,0,0
pg_brp,libero_spatial,8,48,0,0
pg_brp,libero_spatial,8,49,0,0
pg_brp,libero_spatial,9,40,0,0
pg_brp,libero_spatial,9,41,0,0
pg_brp,libero_spatial,9,42,0,0
pg_brp,libero_spatial,9,43,0,0
pg_brp,libero_spatial,9,44,0,0
pg_brp,libero_spatial,9,45,0,0
pg_brp,libero_spatial,9,46,0,0
pg_brp,libero_spatial,9,47,0,0
pg_brp,libero_spatial,9,48,0,0
pg_brp,libero_spatial,9,49,0,0
pg_brp_dt,libero_spatial,0,40,0,1
pg_brp_dt,libero_spatial,0,41,0,1
pg_brp_dt,libero_spatial,0,42,0,1
pg_brp_dt,libero_spatial,0,43,0,1
pg_brp_dt,libero_spatial,0,44,0,1
pg_brp_dt,libero_spatial,0,45,0,0
pg_brp_dt,libero_spatial,0,46,0,1
pg_brp_dt,libero_spatial,0,47,0,0
pg_brp_dt,libero_spatial,0,48,0,1
pg_brp_dt,libero_spatial,0,49,0,1
pg_brp_dt,libero_spatial,1,40,0,1
pg_brp_dt,libero_spatial,1,41,0,0
pg_brp_dt,libero_spatial,1,42,0,0
pg_brp_dt,libero_spatial,1,43,0,0
pg_brp_dt,libero_spatial,1,44,0,1
pg_brp_dt,libero_spatial,1,45,0,0
pg_brp_dt,libero_spatial,1,46,0,0
pg_brp_dt,libero_spatial,1,47,0,0
pg_brp_dt,libero_spatial,1,48,0,0
pg_brp_dt,libero_spatial,1,49,0,0
pg_brp_dt,libero_spatial,2,40,0,1
pg_brp_dt,libero_spatial,2,41,0,0
pg_brp_dt,libero_spatial,2,42,0,1
pg_brp_dt,libero_spatial,2,43,0,1
pg_brp_dt,libero_spatial,2,44,0,1
pg_brp_dt,libero_spatial,2,45,0,0
pg_brp_dt,libero_spatial,2,46,0,0
pg_brp_dt,libero_spatial,2,47,0,1
pg_brp_dt,libero_spatial,2,48,0,1
pg_brp_dt,libero_spatial,2,49,0,0
pg_brp_dt,libero_spatial,3,40,0,1
pg_brp_dt,libero_spatial,3,41,0,1
pg_brp_dt,libero_spatial,3,42,0,0
pg_brp_dt,libero_spatial,3,43,0,1
pg_brp_dt,libero_spatial,3,44,0,1
pg_brp_dt,libero_spatial,3,45,0,1
pg_brp_dt,libero_spatial,3,46,0,1
pg_brp_dt,libero_spatial,3,47,0,0
pg_brp_dt,libero_spatial,3,48,0,1
pg_brp_dt,libero_spatial,3,49,0,1
pg_brp_dt,libero_spatial,4,40,0,0
pg_brp_dt,libero_spatial,4,41,0,1
pg_brp_dt,libero_spatial,4,42,0,1
pg_brp_dt,libero_spatial,4,43,0,0
pg_brp_dt,libero_spatial,4,44,0,1
pg_brp_dt,libero_spatial,4,45,0,1
pg_brp_dt,libero_spatial,4,46,0,0
pg_brp_dt,libero_spatial,4,47,0,1
pg_brp_dt,libero_spatial,4,48,0,0
pg_brp_dt,libero_spatial,4,49,0,0
pg_brp_dt,libero_spatial,5,40,0,0
pg_brp_dt,libero_spatial,5,41,0,0
pg_brp_dt,libero_spatial,5,42,0,0
pg_brp_dt,libero_spatial,5,43,0,0
pg_brp_dt,libero_spatial,5,44,0,0
pg_brp_dt,libero_spatial,5,45,0,0
pg_brp_dt,libero_spatial,5,46,0,0
pg_brp_dt,libero_spatial,5,47,0,0
pg_brp_dt,libero_spatial,5,48,0,1
pg_brp_dt,libero_spatial,5,49,0,0
pg_brp_dt,libero_spatial,6,40,0,1
pg_brp_dt,libero_spatial,6,41,0,1
pg_brp_dt,libero_spatial,6,42,0,0
pg_brp_dt,libero_spatial,6,43,0,1
pg_brp_dt,libero_spatial,6,44,0,1
pg_brp_dt,libero_spatial,6,45,0,1
pg_brp_dt,libero_spatial,6,46,0,0
pg_brp_dt,libero_spatial,6,47,0,0
pg_brp_dt,libero_spatial,6,48,0,1
pg_brp_dt,libero_spatial,6,49,0,1
pg_brp_dt,libero_spatial,7,40,0,0
pg_brp_dt,libero_spatial,7,41,0,0
pg_brp_dt,libero_spatial,7,42,0,0
pg_brp_dt,libero_spatial,7,43,0,1
pg_brp_dt,libero_spatial,7,44,0,1
pg_brp_dt,libero_spatial,7,45,0,1
pg_brp_dt,libero_spatial,7,46,0,0
pg_brp_dt,libero_spatial,7,47,0,1
pg_brp_dt,libero_spatial,7,48,0,0
pg_brp_dt,libero_spatial,7,49,0,0
pg_brp_dt,libero_spatial,8,40,0,1
pg_brp_dt,libero_spatial,8,41,0,0
pg_brp_dt,libero_spatial,8,42,0,1
pg_brp_dt,libero_spatial,8,43,0,0
pg_brp_dt,libero_spatial,8,44,0,0
pg_brp_dt,libero_spatial,8,45,0,0
pg_brp_dt,libero_spatial,8,46,0,0
pg_brp_dt,libero_spatial,8,47,0,0
pg_brp_dt,libero_spatial,8,48,0,0
pg_brp_dt,libero_spatial,8,49,0,1
pg_brp_dt,libero_spatial,9,40,0,0
pg_brp_dt,libero_spatial,9,41,0,0
pg_brp_dt,libero_spatial,9,42,0,0
pg_brp_dt,libero_spatial,9,43,0,1
pg_brp_dt,libero_spatial,9,44,0,1
pg_brp_dt,libero_spatial,9,45,0,1
pg_brp_dt,libero_spatial,9,46,0,1
pg_brp_dt,libero_spatial,9,47,0,1
pg_brp_dt,libero_spatial,9,48,0,1
pg_brp_dt,libero_spatial,9,49,0,0


==> anc/release/outcomes/PI05_p2g_diag.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,30,0,0
he_A,libero_spatial,0,31,0,0
he_A,libero_spatial,0,32,0,0
he_A,libero_spatial,0,33,0,0
he_A,libero_spatial,0,34,0,0
he_A,libero_spatial,0,35,0,0
he_A,libero_spatial,0,36,0,0
he_A,libero_spatial,0,37,0,0
he_A,libero_spatial,0,38,0,0
he_A,libero_spatial,0,39,0,0
he_A,libero_spatial,1,30,0,0
he_A,libero_spatial,1,31,0,0
he_A,libero_spatial,1,32,0,0
he_A,libero_spatial,1,33,0,0
he_A,libero_spatial,1,34,0,0
he_A,libero_spatial,1,35,0,0
he_A,libero_spatial,1,36,0,0
he_A,libero_spatial,1,37,0,0
he_A,libero_spatial,1,38,0,0
he_A,libero_spatial,1,39,0,0
he_A,libero_spatial,2,30,0,0
he_A,libero_spatial,2,31,0,0
he_A,libero_spatial,2,32,0,0
he_A,libero_spatial,2,33,0,0
he_A,libero_spatial,2,34,0,0
he_A,libero_spatial,2,35,0,0
he_A,libero_spatial,2,36,0,0
he_A,libero_spatial,2,37,0,0
he_A,libero_spatial,2,38,0,0
he_A,libero_spatial,2,39,0,0
he_A,libero_spatial,3,30,0,0
he_A,libero_spatial,3,31,0,0
he_A,libero_spatial,3,32,0,0
he_A,libero_spatial,3,33,0,0
he_A,libero_spatial,3,34,0,0
he_A,libero_spatial,3,35,0,0
he_A,libero_spatial,3,36,0,0
he_A,libero_spatial,3,37,0,0
he_A,libero_spatial,3,38,0,0
he_A,libero_spatial,3,39,0,0
he_A,libero_spatial,4,30,0,0
he_A,libero_spatial,4,31,0,0
he_A,libero_spatial,4,32,0,0
he_A,libero_spatial,4,33,0,0
he_A,libero_spatial,4,34,0,0
he_A,libero_spatial,4,35,0,0
he_A,libero_spatial,4,36,0,0
he_A,libero_spatial,4,37,0,0
he_A,libero_spatial,4,38,0,0
he_A,libero_spatial,4,39,0,0
he_A,libero_spatial,5,30,0,0
he_A,libero_spatial,5,31,0,0
he_A,libero_spatial,5,32,0,0
he_A,libero_spatial,5,33,0,0
he_A,libero_spatial,5,34,0,0
he_A,libero_spatial,5,35,0,0
he_A,libero_spatial,5,36,0,0
he_A,libero_spatial,5,37,0,0
he_A,libero_spatial,5,38,0,0
he_A,libero_spatial,5,39,0,0
he_A,libero_spatial,6,30,0,0
he_A,libero_spatial,6,31,0,0
he_A,libero_spatial,6,32,0,0
he_A,libero_spatial,6,33,0,0
he_A,libero_spatial,6,34,0,0
he_A,libero_spatial,6,35,0,0
he_A,libero_spatial,6,36,0,0
he_A,libero_spatial,6,37,0,0
he_A,libero_spatial,6,38,0,0
he_A,libero_spatial,6,39,0,0
he_A,libero_spatial,7,30,0,0
he_A,libero_spatial,7,31,0,0
he_A,libero_spatial,7,32,0,0
he_A,libero_spatial,7,33,0,0
he_A,libero_spatial,7,34,0,0
he_A,libero_spatial,7,35,0,0
he_A,libero_spatial,7,36,0,0
he_A,libero_spatial,7,37,0,0
he_A,libero_spatial,7,38,0,0
he_A,libero_spatial,7,39,0,0
he_A,libero_spatial,8,30,0,0
he_A,libero_spatial,8,31,0,0
he_A,libero_spatial,8,32,0,0
he_A,libero_spatial,8,33,0,0
he_A,libero_spatial,8,34,0,0
he_A,libero_spatial,8,35,0,0
he_A,libero_spatial,8,36,0,0
he_A,libero_spatial,8,37,0,0
he_A,libero_spatial,8,38,0,0
he_A,libero_spatial,8,39,0,0
he_A,libero_spatial,9,30,0,0
he_A,libero_spatial,9,31,0,0
he_A,libero_spatial,9,32,0,0
he_A,libero_spatial,9,33,0,0
he_A,libero_spatial,9,34,0,0
he_A,libero_spatial,9,35,0,0
he_A,libero_spatial,9,36,0,0
he_A,libero_spatial,9,37,0,0
he_A,libero_spatial,9,38,0,0
he_A,libero_spatial,9,39,0,0
he_P,libero_spatial,0,30,0,0
he_P,libero_spatial,0,31,0,1
he_P,libero_spatial,0,32,0,1
he_P,libero_spatial,0,33,0,1
he_P,libero_spatial,0,34,0,0
he_P,libero_spatial,0,35,0,0
he_P,libero_spatial,0,36,0,1
he_P,libero_spatial,0,37,0,0
he_P,libero_spatial,0,38,0,1
he_P,libero_spatial,0,39,0,0
he_P,libero_spatial,1,30,0,0
he_P,libero_spatial,1,31,0,0
he_P,libero_spatial,1,32,0,0
he_P,libero_spatial,1,33,0,0
he_P,libero_spatial,1,34,0,0
he_P,libero_spatial,1,35,0,0
he_P,libero_spatial,1,36,0,0
he_P,libero_spatial,1,37,0,0
he_P,libero_spatial,1,38,0,1
he_P,libero_spatial,1,39,0,0
he_P,libero_spatial,2,30,0,1
he_P,libero_spatial,2,31,0,0
he_P,libero_spatial,2,32,0,1
he_P,libero_spatial,2,33,0,0
he_P,libero_spatial,2,34,0,0
he_P,libero_spatial,2,35,0,1
he_P,libero_spatial,2,36,0,0
he_P,libero_spatial,2,37,0,1
he_P,libero_spatial,2,38,0,0
he_P,libero_spatial,2,39,0,1
he_P,libero_spatial,3,30,0,0
he_P,libero_spatial,3,31,0,1
he_P,libero_spatial,3,32,0,0
he_P,libero_spatial,3,33,0,0
he_P,libero_spatial,3,34,0,1
he_P,libero_spatial,3,35,0,1
he_P,libero_spatial,3,36,0,1
he_P,libero_spatial,3,37,0,1
he_P,libero_spatial,3,38,0,1
he_P,libero_spatial,3,39,0,1
he_P,libero_spatial,4,30,0,1
he_P,libero_spatial,4,31,0,1
he_P,libero_spatial,4,32,0,1
he_P,libero_spatial,4,33,0,0
he_P,libero_spatial,4,34,0,0
he_P,libero_spatial,4,35,0,1
he_P,libero_spatial,4,36,0,0
he_P,libero_spatial,4,37,0,1
he_P,libero_spatial,4,38,0,1
he_P,libero_spatial,4,39,0,1
he_P,libero_spatial,5,30,0,0
he_P,libero_spatial,5,31,0,1
he_P,libero_spatial,5,32,0,0
he_P,libero_spatial,5,33,0,0
he_P,libero_spatial,5,34,0,0
he_P,libero_spatial,5,35,0,0
he_P,libero_spatial,5,36,0,0
he_P,libero_spatial,5,37,0,0
he_P,libero_spatial,5,38,0,0
he_P,libero_spatial,5,39,0,1
he_P,libero_spatial,6,30,0,1
he_P,libero_spatial,6,31,0,1
he_P,libero_spatial,6,32,0,0
he_P,libero_spatial,6,33,0,1
he_P,libero_spatial,6,34,0,1
he_P,libero_spatial,6,35,0,1
he_P,libero_spatial,6,36,0,1
he_P,libero_spatial,6,37,0,1
he_P,libero_spatial,6,38,0,1
he_P,libero_spatial,6,39,0,0
he_P,libero_spatial,7,30,0,0
he_P,libero_spatial,7,31,0,1
he_P,libero_spatial,7,32,0,1
he_P,libero_spatial,7,33,0,0
he_P,libero_spatial,7,34,0,0
he_P,libero_spatial,7,35,0,0
he_P,libero_spatial,7,36,0,0
he_P,libero_spatial,7,37,0,0
he_P,libero_spatial,7,38,0,0
he_P,libero_spatial,7,39,0,0
he_P,libero_spatial,8,30,0,1
he_P,libero_spatial,8,31,0,1
he_P,libero_spatial,8,32,0,0
he_P,libero_spatial,8,33,0,0
he_P,libero_spatial,8,34,0,0
he_P,libero_spatial,8,35,0,1
he_P,libero_spatial,8,36,0,1
he_P,libero_spatial,8,37,0,0
he_P,libero_spatial,8,38,0,1
he_P,libero_spatial,8,39,0,0
he_P,libero_spatial,9,30,0,0
he_P,libero_spatial,9,31,0,1
he_P,libero_spatial,9,32,0,1
he_P,libero_spatial,9,33,0,1
he_P,libero_spatial,9,34,0,1
he_P,libero_spatial,9,35,0,0
he_P,libero_spatial,9,36,0,0
he_P,libero_spatial,9,37,0,0
he_P,libero_spatial,9,38,0,1
he_P,libero_spatial,9,39,0,1
pg_A,libero_spatial,0,30,0,0
pg_A,libero_spatial,0,31,0,0
pg_A,libero_spatial,0,32,0,0
pg_A,libero_spatial,0,33,0,0
pg_A,libero_spatial,0,34,0,0
pg_A,libero_spatial,0,35,0,0
pg_A,libero_spatial,0,36,0,0
pg_A,libero_spatial,0,37,0,0
pg_A,libero_spatial,0,38,0,0
pg_A,libero_spatial,0,39,0,0
pg_A,libero_spatial,1,30,0,0
pg_A,libero_spatial,1,31,0,0
pg_A,libero_spatial,1,32,0,0
pg_A,libero_spatial,1,33,0,0
pg_A,libero_spatial,1,34,0,0
pg_A,libero_spatial,1,35,0,0
pg_A,libero_spatial,1,36,0,0
pg_A,libero_spatial,1,37,0,0
pg_A,libero_spatial,1,38,0,0
pg_A,libero_spatial,1,39,0,0
pg_A,libero_spatial,2,30,0,0
pg_A,libero_spatial,2,31,0,0
pg_A,libero_spatial,2,32,0,0
pg_A,libero_spatial,2,33,0,0
pg_A,libero_spatial,2,34,0,0
pg_A,libero_spatial,2,35,0,0
pg_A,libero_spatial,2,36,0,0
pg_A,libero_spatial,2,37,0,0
pg_A,libero_spatial,2,38,0,0
pg_A,libero_spatial,2,39,0,0
pg_A,libero_spatial,3,30,0,0
pg_A,libero_spatial,3,31,0,0
pg_A,libero_spatial,3,32,0,0
pg_A,libero_spatial,3,33,0,0
pg_A,libero_spatial,3,34,0,0
pg_A,libero_spatial,3,35,0,0
pg_A,libero_spatial,3,36,0,0
pg_A,libero_spatial,3,37,0,0
pg_A,libero_spatial,3,38,0,0
pg_A,libero_spatial,3,39,0,0
pg_A,libero_spatial,4,30,0,0
pg_A,libero_spatial,4,31,0,0
pg_A,libero_spatial,4,32,0,0
pg_A,libero_spatial,4,33,0,0
pg_A,libero_spatial,4,34,0,0
pg_A,libero_spatial,4,35,0,0
pg_A,libero_spatial,4,36,0,0
pg_A,libero_spatial,4,37,0,0
pg_A,libero_spatial,4,38,0,0
pg_A,libero_spatial,4,39,0,0
pg_A,libero_spatial,5,30,0,0
pg_A,libero_spatial,5,31,0,0
pg_A,libero_spatial,5,32,0,0
pg_A,libero_spatial,5,33,0,0
pg_A,libero_spatial,5,34,0,0
pg_A,libero_spatial,5,35,0,0
pg_A,libero_spatial,5,36,0,0
pg_A,libero_spatial,5,37,0,0
pg_A,libero_spatial,5,38,0,0
pg_A,libero_spatial,5,39,0,0
pg_A,libero_spatial,6,30,0,0
pg_A,libero_spatial,6,31,0,0
pg_A,libero_spatial,6,32,0,1
pg_A,libero_spatial,6,33,0,1
pg_A,libero_spatial,6,34,0,0
pg_A,libero_spatial,6,35,0,0
pg_A,libero_spatial,6,36,0,0
pg_A,libero_spatial,6,37,0,0
pg_A,libero_spatial,6,38,0,0
pg_A,libero_spatial,6,39,0,0
pg_A,libero_spatial,7,30,0,0
pg_A,libero_spatial,7,31,0,1
pg_A,libero_spatial,7,32,0,0
pg_A,libero_spatial,7,33,0,1
pg_A,libero_spatial,7,34,0,0
pg_A,libero_spatial,7,35,0,0
pg_A,libero_spatial,7,36,0,0
pg_A,libero_spatial,7,37,0,0
pg_A,libero_spatial,7,38,0,0
pg_A,libero_spatial,7,39,0,0
pg_A,libero_spatial,8,30,0,0
pg_A,libero_spatial,8,31,0,0
pg_A,libero_spatial,8,32,0,0
pg_A,libero_spatial,8,33,0,0
pg_A,libero_spatial,8,34,0,0
pg_A,libero_spatial,8,35,0,0
pg_A,libero_spatial,8,36,0,0
pg_A,libero_spatial,8,37,0,0
pg_A,libero_spatial,8,38,0,1
pg_A,libero_spatial,8,39,0,0
pg_A,libero_spatial,9,30,0,0
pg_A,libero_spatial,9,31,0,0
pg_A,libero_spatial,9,32,0,0
pg_A,libero_spatial,9,33,0,0
pg_A,libero_spatial,9,34,0,0
pg_A,libero_spatial,9,35,0,0
pg_A,libero_spatial,9,36,0,0
pg_A,libero_spatial,9,37,0,0
pg_A,libero_spatial,9,38,0,0
pg_A,libero_spatial,9,39,0,0
pg_P,libero_spatial,0,30,0,1
pg_P,libero_spatial,0,31,0,1
pg_P,libero_spatial,0,32,0,1
pg_P,libero_spatial,0,33,0,1
pg_P,libero_spatial,0,34,0,1
pg_P,libero_spatial,0,35,0,0
pg_P,libero_spatial,0,36,0,1
pg_P,libero_spatial,0,37,0,0
pg_P,libero_spatial,0,38,0,1
pg_P,libero_spatial,0,39,0,1
pg_P,libero_spatial,1,30,0,0
pg_P,libero_spatial,1,31,0,0
pg_P,libero_spatial,1,32,0,0
pg_P,libero_spatial,1,33,0,0
pg_P,libero_spatial,1,34,0,0
pg_P,libero_spatial,1,35,0,0
pg_P,libero_spatial,1,36,0,0
pg_P,libero_spatial,1,37,0,0
pg_P,libero_spatial,1,38,0,0
pg_P,libero_spatial,1,39,0,0
pg_P,libero_spatial,2,30,0,1
pg_P,libero_spatial,2,31,0,1
pg_P,libero_spatial,2,32,0,1
pg_P,libero_spatial,2,33,0,0
pg_P,libero_spatial,2,34,0,1
pg_P,libero_spatial,2,35,0,1
pg_P,libero_spatial,2,36,0,0
pg_P,libero_spatial,2,37,0,1
pg_P,libero_spatial,2,38,0,1
pg_P,libero_spatial,2,39,0,1
pg_P,libero_spatial,3,30,0,0
pg_P,libero_spatial,3,31,0,1
pg_P,libero_spatial,3,32,0,1
pg_P,libero_spatial,3,33,0,1
pg_P,libero_spatial,3,34,0,0
pg_P,libero_spatial,3,35,0,1
pg_P,libero_spatial,3,36,0,1
pg_P,libero_spatial,3,37,0,1
pg_P,libero_spatial,3,38,0,1
pg_P,libero_spatial,3,39,0,1
pg_P,libero_spatial,4,30,0,1
pg_P,libero_spatial,4,31,0,0
pg_P,libero_spatial,4,32,0,1
pg_P,libero_spatial,4,33,0,0
pg_P,libero_spatial,4,34,0,0
pg_P,libero_spatial,4,35,0,1
pg_P,libero_spatial,4,36,0,1
pg_P,libero_spatial,4,37,0,1
pg_P,libero_spatial,4,38,0,1
pg_P,libero_spatial,4,39,0,1
pg_P,libero_spatial,5,30,0,1
pg_P,libero_spatial,5,31,0,0
pg_P,libero_spatial,5,32,0,0
pg_P,libero_spatial,5,33,0,0
pg_P,libero_spatial,5,34,0,0
pg_P,libero_spatial,5,35,0,0
pg_P,libero_spatial,5,36,0,0
pg_P,libero_spatial,5,37,0,0
pg_P,libero_spatial,5,38,0,0
pg_P,libero_spatial,5,39,0,1
pg_P,libero_spatial,6,30,0,1
pg_P,libero_spatial,6,31,0,1
pg_P,libero_spatial,6,32,0,1
pg_P,libero_spatial,6,33,0,1
pg_P,libero_spatial,6,34,0,1
pg_P,libero_spatial,6,35,0,1
pg_P,libero_spatial,6,36,0,1
pg_P,libero_spatial,6,37,0,0
pg_P,libero_spatial,6,38,0,1
pg_P,libero_spatial,6,39,0,0
pg_P,libero_spatial,7,30,0,1
pg_P,libero_spatial,7,31,0,1
pg_P,libero_spatial,7,32,0,1
pg_P,libero_spatial,7,33,0,0
pg_P,libero_spatial,7,34,0,0
pg_P,libero_spatial,7,35,0,1
pg_P,libero_spatial,7,36,0,0
pg_P,libero_spatial,7,37,0,0
pg_P,libero_spatial,7,38,0,0
pg_P,libero_spatial,7,39,0,0
pg_P,libero_spatial,8,30,0,0
pg_P,libero_spatial,8,31,0,1
pg_P,libero_spatial,8,32,0,0
pg_P,libero_spatial,8,33,0,0
pg_P,libero_spatial,8,34,0,0
pg_P,libero_spatial,8,35,0,1
pg_P,libero_spatial,8,36,0,0
pg_P,libero_spatial,8,37,0,0
pg_P,libero_spatial,8,38,0,1
pg_P,libero_spatial,8,39,0,0
pg_P,libero_spatial,9,30,0,1
pg_P,libero_spatial,9,31,0,1
pg_P,libero_spatial,9,32,0,1
pg_P,libero_spatial,9,33,0,1
pg_P,libero_spatial,9,34,0,0
pg_P,libero_spatial,9,35,0,0
pg_P,libero_spatial,9,36,0,0
pg_P,libero_spatial,9,37,0,0
pg_P,libero_spatial,9,38,0,0
pg_P,libero_spatial,9,39,0,0


==> anc/release/outcomes/TAU0_p2.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,0
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,1
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,1
su_base,libero_spatial,5,43,0,1
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,1
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,0
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,0
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,0
su_base,libero_spatial,8,47,0,1
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
g3,libero_spatial,0,40,0,0
g3,libero_spatial,0,41,0,0
g3,libero_spatial,0,42,0,0
g3,libero_spatial,0,43,0,0
g3,libero_spatial,0,44,0,0
g3,libero_spatial,0,45,0,0
g3,libero_spatial,0,46,0,0
g3,libero_spatial,0,47,0,0
g3,libero_spatial,0,48,0,0
g3,libero_spatial,0,49,0,0
g3,libero_spatial,1,40,0,0
g3,libero_spatial,1,41,0,0
g3,libero_spatial,1,42,0,0
g3,libero_spatial,1,43,0,0
g3,libero_spatial,1,44,0,0
g3,libero_spatial,1,45,0,0
g3,libero_spatial,1,46,0,0
g3,libero_spatial,1,47,0,0
g3,libero_spatial,1,48,0,0
g3,libero_spatial,1,49,0,0
g3,libero_spatial,2,40,0,0
g3,libero_spatial,2,41,0,1
g3,libero_spatial,2,42,0,1
g3,libero_spatial,2,43,0,1
g3,libero_spatial,2,44,0,1
g3,libero_spatial,2,45,0,0
g3,libero_spatial,2,46,0,1
g3,libero_spatial,2,47,0,1
g3,libero_spatial,2,48,0,1
g3,libero_spatial,2,49,0,0
g3,libero_spatial,3,40,0,0
g3,libero_spatial,3,41,0,0
g3,libero_spatial,3,42,0,0
g3,libero_spatial,3,43,0,0
g3,libero_spatial,3,44,0,0
g3,libero_spatial,3,45,0,0
g3,libero_spatial,3,46,0,0
g3,libero_spatial,3,47,0,0
g3,libero_spatial,3,48,0,0
g3,libero_spatial,3,49,0,0
g3,libero_spatial,4,40,0,0
g3,libero_spatial,4,41,0,0
g3,libero_spatial,4,42,0,0
g3,libero_spatial,4,43,0,0
g3,libero_spatial,4,44,0,0
g3,libero_spatial,4,45,0,0
g3,libero_spatial,4,46,0,0
g3,libero_spatial,4,47,0,0
g3,libero_spatial,4,48,0,0
g3,libero_spatial,4,49,0,0
g3,libero_spatial,5,40,0,0
g3,libero_spatial,5,41,0,0
g3,libero_spatial,5,42,0,0
g3,libero_spatial,5,43,0,0
g3,libero_spatial,5,44,0,0
g3,libero_spatial,5,45,0,0
g3,libero_spatial,5,46,0,0
g3,libero_spatial,5,47,0,0
g3,libero_spatial,5,48,0,0
g3,libero_spatial,5,49,0,0
g3,libero_spatial,6,40,0,1
g3,libero_spatial,6,41,0,1
g3,libero_spatial,6,42,0,1
g3,libero_spatial,6,43,0,1
g3,libero_spatial,6,44,0,1
g3,libero_spatial,6,45,0,0
g3,libero_spatial,6,46,0,0
g3,libero_spatial,6,47,0,1
g3,libero_spatial,6,48,0,0
g3,libero_spatial,6,49,0,1
g3,libero_spatial,7,40,0,0
g3,libero_spatial,7,41,0,0
g3,libero_spatial,7,42,0,0
g3,libero_spatial,7,43,0,0
g3,libero_spatial,7,44,0,0
g3,libero_spatial,7,45,0,0
g3,libero_spatial,7,46,0,0
g3,libero_spatial,7,47,0,0
g3,libero_spatial,7,48,0,0
g3,libero_spatial,7,49,0,0
g3,libero_spatial,8,40,0,0
g3,libero_spatial,8,41,0,0
g3,libero_spatial,8,42,0,0
g3,libero_spatial,8,43,0,0
g3,libero_spatial,8,44,0,0
g3,libero_spatial,8,45,0,0
g3,libero_spatial,8,46,0,0
g3,libero_spatial,8,47,0,0
g3,libero_spatial,8,48,0,0
g3,libero_spatial,8,49,0,0
g3,libero_spatial,9,40,0,1
g3,libero_spatial,9,41,0,0
g3,libero_spatial,9,42,0,1
g3,libero_spatial,9,43,0,0
g3,libero_spatial,9,44,0,0
g3,libero_spatial,9,45,0,0
g3,libero_spatial,9,46,0,0
g3,libero_spatial,9,47,0,0
g3,libero_spatial,9,48,0,1
g3,libero_spatial,9,49,0,0
g3_dt,libero_spatial,0,40,0,0
g3_dt,libero_spatial,0,41,0,0
g3_dt,libero_spatial,0,42,0,0
g3_dt,libero_spatial,0,43,0,0
g3_dt,libero_spatial,0,44,0,0
g3_dt,libero_spatial,0,45,0,0
g3_dt,libero_spatial,0,46,0,0
g3_dt,libero_spatial,0,47,0,0
g3_dt,libero_spatial,0,48,0,0
g3_dt,libero_spatial,0,49,0,0
g3_dt,libero_spatial,1,40,0,0
g3_dt,libero_spatial,1,41,0,0
g3_dt,libero_spatial,1,42,0,0
g3_dt,libero_spatial,1,43,0,0
g3_dt,libero_spatial,1,44,0,0
g3_dt,libero_spatial,1,45,0,0
g3_dt,libero_spatial,1,46,0,0
g3_dt,libero_spatial,1,47,0,0
g3_dt,libero_spatial,1,48,0,0
g3_dt,libero_spatial,1,49,0,0
g3_dt,libero_spatial,2,40,0,0
g3_dt,libero_spatial,2,41,0,1
g3_dt,libero_spatial,2,42,0,1
g3_dt,libero_spatial,2,43,0,1
g3_dt,libero_spatial,2,44,0,1
g3_dt,libero_spatial,2,45,0,0
g3_dt,libero_spatial,2,46,0,1
g3_dt,libero_spatial,2,47,0,1
g3_dt,libero_spatial,2,48,0,0
g3_dt,libero_spatial,2,49,0,0
g3_dt,libero_spatial,3,40,0,0
g3_dt,libero_spatial,3,41,0,0
g3_dt,libero_spatial,3,42,0,0
g3_dt,libero_spatial,3,43,0,0
g3_dt,libero_spatial,3,44,0,0
g3_dt,libero_spatial,3,45,0,0
g3_dt,libero_spatial,3,46,0,0
g3_dt,libero_spatial,3,47,0,0
g3_dt,libero_spatial,3,48,0,0
g3_dt,libero_spatial,3,49,0,0
g3_dt,libero_spatial,4,40,0,0
g3_dt,libero_spatial,4,41,0,0
g3_dt,libero_spatial,4,42,0,0
g3_dt,libero_spatial,4,43,0,0
g3_dt,libero_spatial,4,44,0,0
g3_dt,libero_spatial,4,45,0,0
g3_dt,libero_spatial,4,46,0,0
g3_dt,libero_spatial,4,47,0,0
g3_dt,libero_spatial,4,48,0,0
g3_dt,libero_spatial,4,49,0,0
g3_dt,libero_spatial,5,40,0,0
g3_dt,libero_spatial,5,41,0,0
g3_dt,libero_spatial,5,42,0,0
g3_dt,libero_spatial,5,43,0,0
g3_dt,libero_spatial,5,44,0,0
g3_dt,libero_spatial,5,45,0,0
g3_dt,libero_spatial,5,46,0,0
g3_dt,libero_spatial,5,47,0,0
g3_dt,libero_spatial,5,48,0,0
g3_dt,libero_spatial,5,49,0,0
g3_dt,libero_spatial,6,40,0,0
g3_dt,libero_spatial,6,41,0,0
g3_dt,libero_spatial,6,42,0,0
g3_dt,libero_spatial,6,43,0,0
g3_dt,libero_spatial,6,44,0,0
g3_dt,libero_spatial,6,45,0,0
g3_dt,libero_spatial,6,46,0,0
g3_dt,libero_spatial,6,47,0,0
g3_dt,libero_spatial,6,48,0,0
g3_dt,libero_spatial,6,49,0,1
g3_dt,libero_spatial,7,40,0,0
g3_dt,libero_spatial,7,41,0,0
g3_dt,libero_spatial,7,42,0,0
g3_dt,libero_spatial,7,43,0,0
g3_dt,libero_spatial,7,44,0,0
g3_dt,libero_spatial,7,45,0,0
g3_dt,libero_spatial,7,46,0,0
g3_dt,libero_spatial,7,47,0,0
g3_dt,libero_spatial,7,48,0,1
g3_dt,libero_spatial,7,49,0,0
g3_dt,libero_spatial,8,40,0,0
g3_dt,libero_spatial,8,41,0,0
g3_dt,libero_spatial,8,42,0,0
g3_dt,libero_spatial,8,43,0,0
g3_dt,libero_spatial,8,44,0,0
g3_dt,libero_spatial,8,45,0,0
g3_dt,libero_spatial,8,46,0,0
g3_dt,libero_spatial,8,47,0,0
g3_dt,libero_spatial,8,48,0,0
g3_dt,libero_spatial,8,49,0,0
g3_dt,libero_spatial,9,40,0,0
g3_dt,libero_spatial,9,41,0,0
g3_dt,libero_spatial,9,42,0,0
g3_dt,libero_spatial,9,43,0,0
g3_dt,libero_spatial,9,44,0,0
g3_dt,libero_spatial,9,45,0,0
g3_dt,libero_spatial,9,46,0,0
g3_dt,libero_spatial,9,47,0,0
g3_dt,libero_spatial,9,48,0,0
g3_dt,libero_spatial,9,49,0,0
g3_gs,libero_spatial,0,40,0,0
g3_gs,libero_spatial,0,41,0,0
g3_gs,libero_spatial,0,42,0,0
g3_gs,libero_spatial,0,43,0,0
g3_gs,libero_spatial,0,44,0,0
g3_gs,libero_spatial,0,45,0,0
g3_gs,libero_spatial,0,46,0,0
g3_gs,libero_spatial,0,47,0,0
g3_gs,libero_spatial,0,48,0,0
g3_gs,libero_spatial,0,49,0,0
g3_gs,libero_spatial,1,40,0,0
g3_gs,libero_spatial,1,41,0,0
g3_gs,libero_spatial,1,42,0,0
g3_gs,libero_spatial,1,43,0,0
g3_gs,libero_spatial,1,44,0,0
g3_gs,libero_spatial,1,45,0,0
g3_gs,libero_spatial,1,46,0,0
g3_gs,libero_spatial,1,47,0,0
g3_gs,libero_spatial,1,48,0,0
g3_gs,libero_spatial,1,49,0,0
g3_gs,libero_spatial,2,40,0,1
g3_gs,libero_spatial,2,41,0,1
g3_gs,libero_spatial,2,42,0,1
g3_gs,libero_spatial,2,43,0,1
g3_gs,libero_spatial,2,44,0,1
g3_gs,libero_spatial,2,45,0,1
g3_gs,libero_spatial,2,46,0,1
g3_gs,libero_spatial,2,47,0,1
g3_gs,libero_spatial,2,48,0,1
g3_gs,libero_spatial,2,49,0,1
g3_gs,libero_spatial,3,40,0,0
g3_gs,libero_spatial,3,41,0,0
g3_gs,libero_spatial,3,42,0,0
g3_gs,libero_spatial,3,43,0,0
g3_gs,libero_spatial,3,44,0,0
g3_gs,libero_spatial,3,45,0,0
g3_gs,libero_spatial,3,46,0,0
g3_gs,libero_spatial,3,47,0,0
g3_gs,libero_spatial,3,48,0,1
g3_gs,libero_spatial,3,49,0,0
g3_gs,libero_spatial,4,40,0,1
g3_gs,libero_spatial,4,41,0,1
g3_gs,libero_spatial,4,42,0,1
g3_gs,libero_spatial,4,43,0,1
g3_gs,libero_spatial,4,44,0,1
g3_gs,libero_spatial,4,45,0,0
g3_gs,libero_spatial,4,46,0,1
g3_gs,libero_spatial,4,47,0,1
g3_gs,libero_spatial,4,48,0,1
g3_gs,libero_spatial,4,49,0,0
g3_gs,libero_spatial,5,40,0,0
g3_gs,libero_spatial,5,41,0,0
g3_gs,libero_spatial,5,42,0,0
g3_gs,libero_spatial,5,43,0,1
g3_gs,libero_spatial,5,44,0,0
g3_gs,libero_spatial,5,45,0,0
g3_gs,libero_spatial,5,46,0,0
g3_gs,libero_spatial,5,47,0,0
g3_gs,libero_spatial,5,48,0,1
g3_gs,libero_spatial,5,49,0,0
g3_gs,libero_spatial,6,40,0,1
g3_gs,libero_spatial,6,41,0,0
g3_gs,libero_spatial,6,42,0,0
g3_gs,libero_spatial,6,43,0,1
g3_gs,libero_spatial,6,44,0,1
g3_gs,libero_spatial,6,45,0,1
g3_gs,libero_spatial,6,46,0,0
g3_gs,libero_spatial,6,47,0,0
g3_gs,libero_spatial,6,48,0,0
g3_gs,libero_spatial,6,49,0,0
g3_gs,libero_spatial,7,40,0,0
g3_gs,libero_spatial,7,41,0,0
g3_gs,libero_spatial,7,42,0,0
g3_gs,libero_spatial,7,43,0,0
g3_gs,libero_spatial,7,44,0,0
g3_gs,libero_spatial,7,45,0,1
g3_gs,libero_spatial,7,46,0,0
g3_gs,libero_spatial,7,47,0,1
g3_gs,libero_spatial,7,48,0,0
g3_gs,libero_spatial,7,49,0,0
g3_gs,libero_spatial,8,40,0,0
g3_gs,libero_spatial,8,41,0,0
g3_gs,libero_spatial,8,42,0,0
g3_gs,libero_spatial,8,43,0,0
g3_gs,libero_spatial,8,44,0,0
g3_gs,libero_spatial,8,45,0,0
g3_gs,libero_spatial,8,46,0,0
g3_gs,libero_spatial,8,47,0,0
g3_gs,libero_spatial,8,48,0,0
g3_gs,libero_spatial,8,49,0,0
g3_gs,libero_spatial,9,40,0,0
g3_gs,libero_spatial,9,41,0,0
g3_gs,libero_spatial,9,42,0,0
g3_gs,libero_spatial,9,43,0,0
g3_gs,libero_spatial,9,44,0,0
g3_gs,libero_spatial,9,45,0,1
g3_gs,libero_spatial,9,46,0,0
g3_gs,libero_spatial,9,47,0,0
g3_gs,libero_spatial,9,48,0,1
g3_gs,libero_spatial,9,49,0,1
g3_brp,libero_spatial,0,40,0,0
g3_brp,libero_spatial,0,41,0,0
g3_brp,libero_spatial,0,42,0,0
g3_brp,libero_spatial,0,43,0,0
g3_brp,libero_spatial,0,44,0,0
g3_brp,libero_spatial,0,45,0,0
g3_brp,libero_spatial,0,46,0,0
g3_brp,libero_spatial,0,47,0,0
g3_brp,libero_spatial,0,48,0,0
g3_brp,libero_spatial,0,49,0,0
g3_brp,libero_spatial,1,40,0,0
g3_brp,libero_spatial,1,41,0,1
g3_brp,libero_spatial,1,42,0,0
g3_brp,libero_spatial,1,43,0,0
g3_brp,libero_spatial,1,44,0,0
g3_brp,libero_spatial,1,45,0,1
g3_brp,libero_spatial,1,46,0,1
g3_brp,libero_spatial,1,47,0,0
g3_brp,libero_spatial,1,48,0,0
g3_brp,libero_spatial,1,49,0,1
g3_brp,libero_spatial,2,40,0,1
g3_brp,libero_spatial,2,41,0,1
g3_brp,libero_spatial,2,42,0,1
g3_brp,libero_spatial,2,43,0,1
g3_brp,libero_spatial,2,44,0,1
g3_brp,libero_spatial,2,45,0,1
g3_brp,libero_spatial,2,46,0,1
g3_brp,libero_spatial,2,47,0,1
g3_brp,libero_spatial,2,48,0,1
g3_brp,libero_spatial,2,49,0,1
g3_brp,libero_spatial,3,40,0,0
g3_brp,libero_spatial,3,41,0,0
g3_brp,libero_spatial,3,42,0,0
g3_brp,libero_spatial,3,43,0,0
g3_brp,libero_spatial,3,44,0,1
g3_brp,libero_spatial,3,45,0,0
g3_brp,libero_spatial,3,46,0,0
g3_brp,libero_spatial,3,47,0,0
g3_brp,libero_spatial,3,48,0,1
g3_brp,libero_spatial,3,49,0,0
g3_brp,libero_spatial,4,40,0,0
g3_brp,libero_spatial,4,41,0,1
g3_brp,libero_spatial,4,42,0,0
g3_brp,libero_spatial,4,43,0,0
g3_brp,libero_spatial,4,44,0,1
g3_brp,libero_spatial,4,45,0,0
g3_brp,libero_spatial,4,46,0,0
g3_brp,libero_spatial,4,47,0,0
g3_brp,libero_spatial,4,48,0,1
g3_brp,libero_spatial,4,49,0,0
g3_brp,libero_spatial,5,40,0,1
g3_brp,libero_spatial,5,41,0,0
g3_brp,libero_spatial,5,42,0,0
g3_brp,libero_spatial,5,43,0,0
g3_brp,libero_spatial,5,44,0,1
g3_brp,libero_spatial,5,45,0,1
g3_brp,libero_spatial,5,46,0,0
g3_brp,libero_spatial,5,47,0,0
g3_brp,libero_spatial,5,48,0,0
g3_brp,libero_spatial,5,49,0,0
g3_brp,libero_spatial,6,40,0,1
g3_brp,libero_spatial,6,41,0,0
g3_brp,libero_spatial,6,42,0,1
g3_brp,libero_spatial,6,43,0,1
g3_brp,libero_spatial,6,44,0,1
g3_brp,libero_spatial,6,45,0,1
g3_brp,libero_spatial,6,46,0,0
g3_brp,libero_spatial,6,47,0,0
g3_brp,libero_spatial,6,48,0,1
g3_brp,libero_spatial,6,49,0,1
g3_brp,libero_spatial,7,40,0,1
g3_brp,libero_spatial,7,41,0,0
g3_brp,libero_spatial,7,42,0,0
g3_brp,libero_spatial,7,43,0,1
g3_brp,libero_spatial,7,44,0,1
g3_brp,libero_spatial,7,45,0,1
g3_brp,libero_spatial,7,46,0,0
g3_brp,libero_spatial,7,47,0,1
g3_brp,libero_spatial,7,48,0,1
g3_brp,libero_spatial,7,49,0,0
g3_brp,libero_spatial,8,40,0,0
g3_brp,libero_spatial,8,41,0,0
g3_brp,libero_spatial,8,42,0,0
g3_brp,libero_spatial,8,43,0,0
g3_brp,libero_spatial,8,44,0,0
g3_brp,libero_spatial,8,45,0,1
g3_brp,libero_spatial,8,46,0,0
g3_brp,libero_spatial,8,47,0,0
g3_brp,libero_spatial,8,48,0,0
g3_brp,libero_spatial,8,49,0,1
g3_brp,libero_spatial,9,40,0,0
g3_brp,libero_spatial,9,41,0,0
g3_brp,libero_spatial,9,42,0,1
g3_brp,libero_spatial,9,43,0,1
g3_brp,libero_spatial,9,44,0,0
g3_brp,libero_spatial,9,45,0,0
g3_brp,libero_spatial,9,46,0,1
g3_brp,libero_spatial,9,47,0,1
g3_brp,libero_spatial,9,48,0,1
g3_brp,libero_spatial,9,49,0,0
g3_brp_dt,libero_spatial,0,40,0,0
g3_brp_dt,libero_spatial,0,41,0,0
g3_brp_dt,libero_spatial,0,42,0,0
g3_brp_dt,libero_spatial,0,43,0,0
g3_brp_dt,libero_spatial,0,44,0,0
g3_brp_dt,libero_spatial,0,45,0,0
g3_brp_dt,libero_spatial,0,46,0,0
g3_brp_dt,libero_spatial,0,47,0,0
g3_brp_dt,libero_spatial,0,48,0,0
g3_brp_dt,libero_spatial,0,49,0,0
g3_brp_dt,libero_spatial,1,40,0,0
g3_brp_dt,libero_spatial,1,41,0,1
g3_brp_dt,libero_spatial,1,42,0,1
g3_brp_dt,libero_spatial,1,43,0,1
g3_brp_dt,libero_spatial,1,44,0,0
g3_brp_dt,libero_spatial,1,45,0,0
g3_brp_dt,libero_spatial,1,46,0,1
g3_brp_dt,libero_spatial,1,47,0,0
g3_brp_dt,libero_spatial,1,48,0,0
g3_brp_dt,libero_spatial,1,49,0,1
g3_brp_dt,libero_spatial,2,40,0,1
g3_brp_dt,libero_spatial,2,41,0,1
g3_brp_dt,libero_spatial,2,42,0,1
g3_brp_dt,libero_spatial,2,43,0,1
g3_brp_dt,libero_spatial,2,44,0,1
g3_brp_dt,libero_spatial,2,45,0,1
g3_brp_dt,libero_spatial,2,46,0,1
g3_brp_dt,libero_spatial,2,47,0,1
g3_brp_dt,libero_spatial,2,48,0,1
g3_brp_dt,libero_spatial,2,49,0,1
g3_brp_dt,libero_spatial,3,40,0,0
g3_brp_dt,libero_spatial,3,41,0,0
g3_brp_dt,libero_spatial,3,42,0,0
g3_brp_dt,libero_spatial,3,43,0,0
g3_brp_dt,libero_spatial,3,44,0,0
g3_brp_dt,libero_spatial,3,45,0,0
g3_brp_dt,libero_spatial,3,46,0,0
g3_brp_dt,libero_spatial,3,47,0,0
g3_brp_dt,libero_spatial,3,48,0,0
g3_brp_dt,libero_spatial,3,49,0,0
g3_brp_dt,libero_spatial,4,40,0,0
g3_brp_dt,libero_spatial,4,41,0,0
g3_brp_dt,libero_spatial,4,42,0,0
g3_brp_dt,libero_spatial,4,43,0,0
g3_brp_dt,libero_spatial,4,44,0,0
g3_brp_dt,libero_spatial,4,45,0,0
g3_brp_dt,libero_spatial,4,46,0,0
g3_brp_dt,libero_spatial,4,47,0,0
g3_brp_dt,libero_spatial,4,48,0,1
g3_brp_dt,libero_spatial,4,49,0,0
g3_brp_dt,libero_spatial,5,40,0,0
g3_brp_dt,libero_spatial,5,41,0,0
g3_brp_dt,libero_spatial,5,42,0,0
g3_brp_dt,libero_spatial,5,43,0,0
g3_brp_dt,libero_spatial,5,44,0,0
g3_brp_dt,libero_spatial,5,45,0,0
g3_brp_dt,libero_spatial,5,46,0,0
g3_brp_dt,libero_spatial,5,47,0,0
g3_brp_dt,libero_spatial,5,48,0,0
g3_brp_dt,libero_spatial,5,49,0,0
g3_brp_dt,libero_spatial,6,40,0,1
g3_brp_dt,libero_spatial,6,41,0,1
g3_brp_dt,libero_spatial,6,42,0,1
g3_brp_dt,libero_spatial,6,43,0,1
g3_brp_dt,libero_spatial,6,44,0,1
g3_brp_dt,libero_spatial,6,45,0,1
g3_brp_dt,libero_spatial,6,46,0,0
g3_brp_dt,libero_spatial,6,47,0,0
g3_brp_dt,libero_spatial,6,48,0,1
g3_brp_dt,libero_spatial,6,49,0,1
g3_brp_dt,libero_spatial,7,40,0,1
g3_brp_dt,libero_spatial,7,41,0,0
g3_brp_dt,libero_spatial,7,42,0,0
g3_brp_dt,libero_spatial,7,43,0,1
g3_brp_dt,libero_spatial,7,44,0,1
g3_brp_dt,libero_spatial,7,45,0,1
g3_brp_dt,libero_spatial,7,46,0,1
g3_brp_dt,libero_spatial,7,47,0,1
g3_brp_dt,libero_spatial,7,48,0,1
g3_brp_dt,libero_spatial,7,49,0,0
g3_brp_dt,libero_spatial,8,40,0,0
g3_brp_dt,libero_spatial,8,41,0,1
g3_brp_dt,libero_spatial,8,42,0,0
g3_brp_dt,libero_spatial,8,43,0,0
g3_brp_dt,libero_spatial,8,44,0,0
g3_brp_dt,libero_spatial,8,45,0,0
g3_brp_dt,libero_spatial,8,46,0,0
g3_brp_dt,libero_spatial,8,47,0,0
g3_brp_dt,libero_spatial,8,48,0,0
g3_brp_dt,libero_spatial,8,49,0,1
g3_brp_dt,libero_spatial,9,40,0,0
g3_brp_dt,libero_spatial,9,41,0,0
g3_brp_dt,libero_spatial,9,42,0,1
g3_brp_dt,libero_spatial,9,43,0,1
g3_brp_dt,libero_spatial,9,44,0,1
g3_brp_dt,libero_spatial,9,45,0,0
g3_brp_dt,libero_spatial,9,46,0,1
g3_brp_dt,libero_spatial,9,47,0,0
g3_brp_dt,libero_spatial,9,48,0,1
g3_brp_dt,libero_spatial,9,49,0,0
g3_br,libero_spatial,0,40,0,0
g3_br,libero_spatial,0,41,0,0
g3_br,libero_spatial,0,42,0,0
g3_br,libero_spatial,0,43,0,0
g3_br,libero_spatial,0,44,0,0
g3_br,libero_spatial,0,45,0,0
g3_br,libero_spatial,0,46,0,0
g3_br,libero_spatial,0,47,0,0
g3_br,libero_spatial,0,48,0,0
g3_br,libero_spatial,0,49,0,0
g3_br,libero_spatial,1,40,0,0
g3_br,libero_spatial,1,41,0,1
g3_br,libero_spatial,1,42,0,0
g3_br,libero_spatial,1,43,0,0
g3_br,libero_spatial,1,44,0,0
g3_br,libero_spatial,1,45,0,1
g3_br,libero_spatial,1,46,0,1
g3_br,libero_spatial,1,47,0,0
g3_br,libero_spatial,1,48,0,0
g3_br,libero_spatial,1,49,0,1
g3_br,libero_spatial,2,40,0,1
g3_br,libero_spatial,2,41,0,1
g3_br,libero_spatial,2,42,0,1
g3_br,libero_spatial,2,43,0,1
g3_br,libero_spatial,2,44,0,1
g3_br,libero_spatial,2,45,0,1
g3_br,libero_spatial,2,46,0,1
g3_br,libero_spatial,2,47,0,1
g3_br,libero_spatial,2,48,0,1
g3_br,libero_spatial,2,49,0,1
g3_br,libero_spatial,3,40,0,0
g3_br,libero_spatial,3,41,0,0
g3_br,libero_spatial,3,42,0,0
g3_br,libero_spatial,3,43,0,0
g3_br,libero_spatial,3,44,0,1
g3_br,libero_spatial,3,45,0,0
g3_br,libero_spatial,3,46,0,0
g3_br,libero_spatial,3,47,0,0
g3_br,libero_spatial,3,48,0,1
g3_br,libero_spatial,3,49,0,0
g3_br,libero_spatial,4,40,0,0
g3_br,libero_spatial,4,41,0,1
g3_br,libero_spatial,4,42,0,0
g3_br,libero_spatial,4,43,0,0
g3_br,libero_spatial,4,44,0,1
g3_br,libero_spatial,4,45,0,0
g3_br,libero_spatial,4,46,0,0
g3_br,libero_spatial,4,47,0,0
g3_br,libero_spatial,4,48,0,1
g3_br,libero_spatial,4,49,0,0
g3_br,libero_spatial,5,40,0,1
g3_br,libero_spatial,5,41,0,0
g3_br,libero_spatial,5,42,0,0
g3_br,libero_spatial,5,43,0,0
g3_br,libero_spatial,5,44,0,1
g3_br,libero_spatial,5,45,0,1
g3_br,libero_spatial,5,46,0,0
g3_br,libero_spatial,5,47,0,0
g3_br,libero_spatial,5,48,0,0
g3_br,libero_spatial,5,49,0,0
g3_br,libero_spatial,6,40,0,1
g3_br,libero_spatial,6,41,0,0
g3_br,libero_spatial,6,42,0,1
g3_br,libero_spatial,6,43,0,1
g3_br,libero_spatial,6,44,0,1
g3_br,libero_spatial,6,45,0,1
g3_br,libero_spatial,6,46,0,0
g3_br,libero_spatial,6,47,0,0
g3_br,libero_spatial,6,48,0,1
g3_br,libero_spatial,6,49,0,1
g3_br,libero_spatial,7,40,0,1
g3_br,libero_spatial,7,41,0,0
g3_br,libero_spatial,7,42,0,0
g3_br,libero_spatial,7,43,0,1
g3_br,libero_spatial,7,44,0,1
g3_br,libero_spatial,7,45,0,1
g3_br,libero_spatial,7,46,0,0
g3_br,libero_spatial,7,47,0,1
g3_br,libero_spatial,7,48,0,1
g3_br,libero_spatial,7,49,0,0
g3_br,libero_spatial,8,40,0,0
g3_br,libero_spatial,8,41,0,0
g3_br,libero_spatial,8,42,0,0
g3_br,libero_spatial,8,43,0,0
g3_br,libero_spatial,8,44,0,0
g3_br,libero_spatial,8,45,0,1
g3_br,libero_spatial,8,46,0,0
g3_br,libero_spatial,8,47,0,0
g3_br,libero_spatial,8,48,0,0
g3_br,libero_spatial,8,49,0,1
g3_br,libero_spatial,9,40,0,0
g3_br,libero_spatial,9,41,0,0
g3_br,libero_spatial,9,42,0,1
g3_br,libero_spatial,9,43,0,1
g3_br,libero_spatial,9,44,0,0
g3_br,libero_spatial,9,45,0,0
g3_br,libero_spatial,9,46,0,1
g3_br,libero_spatial,9,47,0,1
g3_br,libero_spatial,9,48,0,1
g3_br,libero_spatial,9,49,0,0
lo,libero_spatial,0,40,0,1
lo,libero_spatial,0,41,0,1
lo,libero_spatial,0,42,0,0
lo,libero_spatial,0,43,0,0
lo,libero_spatial,0,44,0,0
lo,libero_spatial,0,45,0,0
lo,libero_spatial,0,46,0,0
lo,libero_spatial,0,47,0,0
lo,libero_spatial,0,48,0,0
lo,libero_spatial,0,49,0,0
lo,libero_spatial,1,40,0,0
lo,libero_spatial,1,41,0,0
lo,libero_spatial,1,42,0,0
lo,libero_spatial,1,43,0,0
lo,libero_spatial,1,44,0,0
lo,libero_spatial,1,45,0,0
lo,libero_spatial,1,46,0,0
lo,libero_spatial,1,47,0,0
lo,libero_spatial,1,48,0,0
lo,libero_spatial,1,49,0,0
lo,libero_spatial,2,40,0,1
lo,libero_spatial,2,41,0,1
lo,libero_spatial,2,42,0,1
lo,libero_spatial,2,43,0,1
lo,libero_spatial,2,44,0,1
lo,libero_spatial,2,45,0,0
lo,libero_spatial,2,46,0,1
lo,libero_spatial,2,47,0,1
lo,libero_spatial,2,48,0,1
lo,libero_spatial,2,49,0,0
lo,libero_spatial,3,40,0,0
lo,libero_spatial,3,41,0,1
lo,libero_spatial,3,42,0,0
lo,libero_spatial,3,43,0,1
lo,libero_spatial,3,44,0,1
lo,libero_spatial,3,45,0,1
lo,libero_spatial,3,46,0,1
lo,libero_spatial,3,47,0,1
lo,libero_spatial,3,48,0,1
lo,libero_spatial,3,49,0,1
lo,libero_spatial,4,40,0,1
lo,libero_spatial,4,41,0,1
lo,libero_spatial,4,42,0,0
lo,libero_spatial,4,43,0,1
lo,libero_spatial,4,44,0,1
lo,libero_spatial,4,45,0,1
lo,libero_spatial,4,46,0,1
lo,libero_spatial,4,47,0,1
lo,libero_spatial,4,48,0,1
lo,libero_spatial,4,49,0,1
lo,libero_spatial,5,40,0,0
lo,libero_spatial,5,41,0,0
lo,libero_spatial,5,42,0,0
lo,libero_spatial,5,43,0,0
lo,libero_spatial,5,44,0,0
lo,libero_spatial,5,45,0,0
lo,libero_spatial,5,46,0,0
lo,libero_spatial,5,47,0,1
lo,libero_spatial,5,48,0,0
lo,libero_spatial,5,49,0,0
lo,libero_spatial,6,40,0,1
lo,libero_spatial,6,41,0,1
lo,libero_spatial,6,42,0,1
lo,libero_spatial,6,43,0,1
lo,libero_spatial,6,44,0,1
lo,libero_spatial,6,45,0,1
lo,libero_spatial,6,46,0,1
lo,libero_spatial,6,47,0,1
lo,libero_spatial,6,48,0,1
lo,libero_spatial,6,49,0,1
lo,libero_spatial,7,40,0,0
lo,libero_spatial,7,41,0,0
lo,libero_spatial,7,42,0,0
lo,libero_spatial,7,43,0,0
lo,libero_spatial,7,44,0,0
lo,libero_spatial,7,45,0,0
lo,libero_spatial,7,46,0,0
lo,libero_spatial,7,47,0,1
lo,libero_spatial,7,48,0,0
lo,libero_spatial,7,49,0,0
lo,libero_spatial,8,40,0,0
lo,libero_spatial,8,41,0,0
lo,libero_spatial,8,42,0,0
lo,libero_spatial,8,43,0,0
lo,libero_spatial,8,44,0,0
lo,libero_spatial,8,45,0,0
lo,libero_spatial,8,46,0,0
lo,libero_spatial,8,47,0,0
lo,libero_spatial,8,48,0,0
lo,libero_spatial,8,49,0,1
lo,libero_spatial,9,40,0,1
lo,libero_spatial,9,41,0,1
lo,libero_spatial,9,42,0,1
lo,libero_spatial,9,43,0,1
lo,libero_spatial,9,44,0,1
lo,libero_spatial,9,45,0,1
lo,libero_spatial,9,46,0,1
lo,libero_spatial,9,47,0,1
lo,libero_spatial,9,48,0,0
lo,libero_spatial,9,49,0,1
lo_dt,libero_spatial,0,40,0,1
lo_dt,libero_spatial,0,41,0,1
lo_dt,libero_spatial,0,42,0,1
lo_dt,libero_spatial,0,43,0,1
lo_dt,libero_spatial,0,44,0,1
lo_dt,libero_spatial,0,45,0,0
lo_dt,libero_spatial,0,46,0,1
lo_dt,libero_spatial,0,47,0,0
lo_dt,libero_spatial,0,48,0,0
lo_dt,libero_spatial,0,49,0,1
lo_dt,libero_spatial,1,40,0,0
lo_dt,libero_spatial,1,41,0,0
lo_dt,libero_spatial,1,42,0,1
lo_dt,libero_spatial,1,43,0,1
lo_dt,libero_spatial,1,44,0,1
lo_dt,libero_spatial,1,45,0,1
lo_dt,libero_spatial,1,46,0,1
lo_dt,libero_spatial,1,47,0,1
lo_dt,libero_spatial,1,48,0,1
lo_dt,libero_spatial,1,49,0,1
lo_dt,libero_spatial,2,40,0,1
lo_dt,libero_spatial,2,41,0,1
lo_dt,libero_spatial,2,42,0,1
lo_dt,libero_spatial,2,43,0,1
lo_dt,libero_spatial,2,44,0,1
lo_dt,libero_spatial,2,45,0,1
lo_dt,libero_spatial,2,46,0,1
lo_dt,libero_spatial,2,47,0,1
lo_dt,libero_spatial,2,48,0,1
lo_dt,libero_spatial,2,49,0,1
lo_dt,libero_spatial,3,40,0,1
lo_dt,libero_spatial,3,41,0,1
lo_dt,libero_spatial,3,42,0,1
lo_dt,libero_spatial,3,43,0,1
lo_dt,libero_spatial,3,44,0,1
lo_dt,libero_spatial,3,45,0,1
lo_dt,libero_spatial,3,46,0,0
lo_dt,libero_spatial,3,47,0,1
lo_dt,libero_spatial,3,48,0,1
lo_dt,libero_spatial,3,49,0,1
lo_dt,libero_spatial,4,40,0,1
lo_dt,libero_spatial,4,41,0,1
lo_dt,libero_spatial,4,42,0,1
lo_dt,libero_spatial,4,43,0,1
lo_dt,libero_spatial,4,44,0,1
lo_dt,libero_spatial,4,45,0,1
lo_dt,libero_spatial,4,46,0,1
lo_dt,libero_spatial,4,47,0,1
lo_dt,libero_spatial,4,48,0,1
lo_dt,libero_spatial,4,49,0,1
lo_dt,libero_spatial,5,40,0,1
lo_dt,libero_spatial,5,41,0,1
lo_dt,libero_spatial,5,42,0,1
lo_dt,libero_spatial,5,43,0,1
lo_dt,libero_spatial,5,44,0,1
lo_dt,libero_spatial,5,45,0,1
lo_dt,libero_spatial,5,46,0,1
lo_dt,libero_spatial,5,47,0,1
lo_dt,libero_spatial,5,48,0,1
lo_dt,libero_spatial,5,49,0,0
lo_dt,libero_spatial,6,40,0,1
lo_dt,libero_spatial,6,41,0,1
lo_dt,libero_spatial,6,42,0,1
lo_dt,libero_spatial,6,43,0,1
lo_dt,libero_spatial,6,44,0,1
lo_dt,libero_spatial,6,45,0,1
lo_dt,libero_spatial,6,46,0,1
lo_dt,libero_spatial,6,47,0,1
lo_dt,libero_spatial,6,48,0,1
lo_dt,libero_spatial,6,49,0,1
lo_dt,libero_spatial,7,40,0,1
lo_dt,libero_spatial,7,41,0,0
lo_dt,libero_spatial,7,42,0,1
lo_dt,libero_spatial,7,43,0,1
lo_dt,libero_spatial,7,44,0,1
lo_dt,libero_spatial,7,45,0,0
lo_dt,libero_spatial,7,46,0,1
lo_dt,libero_spatial,7,47,0,0
lo_dt,libero_spatial,7,48,0,1
lo_dt,libero_spatial,7,49,0,0
lo_dt,libero_spatial,8,40,0,1
lo_dt,libero_spatial,8,41,0,0
lo_dt,libero_spatial,8,42,0,1
lo_dt,libero_spatial,8,43,0,1
lo_dt,libero_spatial,8,44,0,1
lo_dt,libero_spatial,8,45,0,1
lo_dt,libero_spatial,8,46,0,0
lo_dt,libero_spatial,8,47,0,1
lo_dt,libero_spatial,8,48,0,1
lo_dt,libero_spatial,8,49,0,1
lo_dt,libero_spatial,9,40,0,1
lo_dt,libero_spatial,9,41,0,1
lo_dt,libero_spatial,9,42,0,0
lo_dt,libero_spatial,9,43,0,1
lo_dt,libero_spatial,9,44,0,1
lo_dt,libero_spatial,9,45,0,1
lo_dt,libero_spatial,9,46,0,1
lo_dt,libero_spatial,9,47,0,1
lo_dt,libero_spatial,9,48,0,0
lo_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/TAU0_p2g_corr.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,0
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,1
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,1
su_base,libero_spatial,5,41,0,1
su_base,libero_spatial,5,42,0,1
su_base,libero_spatial,5,43,0,1
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,1
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,1
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,1
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,0
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,0
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,0
su_base,libero_spatial,8,47,0,1
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
he,libero_spatial,0,40,0,0
he,libero_spatial,0,41,0,0
he,libero_spatial,0,42,0,0
he,libero_spatial,0,43,0,0
he,libero_spatial,0,44,0,0
he,libero_spatial,0,45,0,0
he,libero_spatial,0,46,0,0
he,libero_spatial,0,47,0,0
he,libero_spatial,0,48,0,0
he,libero_spatial,0,49,0,0
he,libero_spatial,1,40,0,0
he,libero_spatial,1,41,0,0
he,libero_spatial,1,42,0,0
he,libero_spatial,1,43,0,0
he,libero_spatial,1,44,0,0
he,libero_spatial,1,45,0,0
he,libero_spatial,1,46,0,0
he,libero_spatial,1,47,0,0
he,libero_spatial,1,48,0,0
he,libero_spatial,1,49,0,0
he,libero_spatial,2,40,0,0
he,libero_spatial,2,41,0,0
he,libero_spatial,2,42,0,1
he,libero_spatial,2,43,0,1
he,libero_spatial,2,44,0,1
he,libero_spatial,2,45,0,0
he,libero_spatial,2,46,0,1
he,libero_spatial,2,47,0,0
he,libero_spatial,2,48,0,1
he,libero_spatial,2,49,0,0
he,libero_spatial,3,40,0,0
he,libero_spatial,3,41,0,0
he,libero_spatial,3,42,0,0
he,libero_spatial,3,43,0,0
he,libero_spatial,3,44,0,0
he,libero_spatial,3,45,0,0
he,libero_spatial,3,46,0,0
he,libero_spatial,3,47,0,0
he,libero_spatial,3,48,0,0
he,libero_spatial,3,49,0,0
he,libero_spatial,4,40,0,0
he,libero_spatial,4,41,0,0
he,libero_spatial,4,42,0,0
he,libero_spatial,4,43,0,1
he,libero_spatial,4,44,0,0
he,libero_spatial,4,45,0,0
he,libero_spatial,4,46,0,0
he,libero_spatial,4,47,0,0
he,libero_spatial,4,48,0,0
he,libero_spatial,4,49,0,0
he,libero_spatial,5,40,0,0
he,libero_spatial,5,41,0,0
he,libero_spatial,5,42,0,0
he,libero_spatial,5,43,0,0
he,libero_spatial,5,44,0,0
he,libero_spatial,5,45,0,0
he,libero_spatial,5,46,0,0
he,libero_spatial,5,47,0,0
he,libero_spatial,5,48,0,0
he,libero_spatial,5,49,0,0
he,libero_spatial,6,40,0,0
he,libero_spatial,6,41,0,0
he,libero_spatial,6,42,0,0
he,libero_spatial,6,43,0,1
he,libero_spatial,6,44,0,1
he,libero_spatial,6,45,0,0
he,libero_spatial,6,46,0,0
he,libero_spatial,6,47,0,0
he,libero_spatial,6,48,0,0
he,libero_spatial,6,49,0,1
he,libero_spatial,7,40,0,0
he,libero_spatial,7,41,0,0
he,libero_spatial,7,42,0,0
he,libero_spatial,7,43,0,0
he,libero_spatial,7,44,0,0
he,libero_spatial,7,45,0,0
he,libero_spatial,7,46,0,0
he,libero_spatial,7,47,0,0
he,libero_spatial,7,48,0,0
he,libero_spatial,7,49,0,0
he,libero_spatial,8,40,0,0
he,libero_spatial,8,41,0,0
he,libero_spatial,8,42,0,0
he,libero_spatial,8,43,0,0
he,libero_spatial,8,44,0,0
he,libero_spatial,8,45,0,0
he,libero_spatial,8,46,0,0
he,libero_spatial,8,47,0,0
he,libero_spatial,8,48,0,0
he,libero_spatial,8,49,0,0
he,libero_spatial,9,40,0,0
he,libero_spatial,9,41,0,0
he,libero_spatial,9,42,0,0
he,libero_spatial,9,43,0,0
he,libero_spatial,9,44,0,0
he,libero_spatial,9,45,0,0
he,libero_spatial,9,46,0,0
he,libero_spatial,9,47,0,0
he,libero_spatial,9,48,0,0
he,libero_spatial,9,49,0,0
he_dt,libero_spatial,0,40,0,0
he_dt,libero_spatial,0,41,0,0
he_dt,libero_spatial,0,42,0,0
he_dt,libero_spatial,0,43,0,0
he_dt,libero_spatial,0,44,0,0
he_dt,libero_spatial,0,45,0,1
he_dt,libero_spatial,0,46,0,0
he_dt,libero_spatial,0,47,0,0
he_dt,libero_spatial,0,48,0,0
he_dt,libero_spatial,0,49,0,0
he_dt,libero_spatial,1,40,0,0
he_dt,libero_spatial,1,41,0,0
he_dt,libero_spatial,1,42,0,0
he_dt,libero_spatial,1,43,0,0
he_dt,libero_spatial,1,44,0,0
he_dt,libero_spatial,1,45,0,0
he_dt,libero_spatial,1,46,0,0
he_dt,libero_spatial,1,47,0,0
he_dt,libero_spatial,1,48,0,0
he_dt,libero_spatial,1,49,0,0
he_dt,libero_spatial,2,40,0,0
he_dt,libero_spatial,2,41,0,1
he_dt,libero_spatial,2,42,0,1
he_dt,libero_spatial,2,43,0,1
he_dt,libero_spatial,2,44,0,1
he_dt,libero_spatial,2,45,0,0
he_dt,libero_spatial,2,46,0,1
he_dt,libero_spatial,2,47,0,1
he_dt,libero_spatial,2,48,0,0
he_dt,libero_spatial,2,49,0,0
he_dt,libero_spatial,3,40,0,0
he_dt,libero_spatial,3,41,0,0
he_dt,libero_spatial,3,42,0,0
he_dt,libero_spatial,3,43,0,0
he_dt,libero_spatial,3,44,0,0
he_dt,libero_spatial,3,45,0,0
he_dt,libero_spatial,3,46,0,0
he_dt,libero_spatial,3,47,0,0
he_dt,libero_spatial,3,48,0,0
he_dt,libero_spatial,3,49,0,0
he_dt,libero_spatial,4,40,0,0
he_dt,libero_spatial,4,41,0,0
he_dt,libero_spatial,4,42,0,0
he_dt,libero_spatial,4,43,0,0
he_dt,libero_spatial,4,44,0,1
he_dt,libero_spatial,4,45,0,0
he_dt,libero_spatial,4,46,0,0
he_dt,libero_spatial,4,47,0,0
he_dt,libero_spatial,4,48,0,0
he_dt,libero_spatial,4,49,0,0
he_dt,libero_spatial,5,40,0,0
he_dt,libero_spatial,5,41,0,0
he_dt,libero_spatial,5,42,0,0
he_dt,libero_spatial,5,43,0,0
he_dt,libero_spatial,5,44,0,0
he_dt,libero_spatial,5,45,0,0
he_dt,libero_spatial,5,46,0,0
he_dt,libero_spatial,5,47,0,0
he_dt,libero_spatial,5,48,0,0
he_dt,libero_spatial,5,49,0,0
he_dt,libero_spatial,6,40,0,1
he_dt,libero_spatial,6,41,0,0
he_dt,libero_spatial,6,42,0,1
he_dt,libero_spatial,6,43,0,0
he_dt,libero_spatial,6,44,0,1
he_dt,libero_spatial,6,45,0,0
he_dt,libero_spatial,6,46,0,1
he_dt,libero_spatial,6,47,0,0
he_dt,libero_spatial,6,48,0,0
he_dt,libero_spatial,6,49,0,0
he_dt,libero_spatial,7,40,0,1
he_dt,libero_spatial,7,41,0,0
he_dt,libero_spatial,7,42,0,0
he_dt,libero_spatial,7,43,0,1
he_dt,libero_spatial,7,44,0,1
he_dt,libero_spatial,7,45,0,1
he_dt,libero_spatial,7,46,0,0
he_dt,libero_spatial,7,47,0,0
he_dt,libero_spatial,7,48,0,1
he_dt,libero_spatial,7,49,0,0
he_dt,libero_spatial,8,40,0,0
he_dt,libero_spatial,8,41,0,0
he_dt,libero_spatial,8,42,0,0
he_dt,libero_spatial,8,43,0,0
he_dt,libero_spatial,8,44,0,0
he_dt,libero_spatial,8,45,0,0
he_dt,libero_spatial,8,46,0,0
he_dt,libero_spatial,8,47,0,0
he_dt,libero_spatial,8,48,0,0
he_dt,libero_spatial,8,49,0,0
he_dt,libero_spatial,9,40,0,0
he_dt,libero_spatial,9,41,0,0
he_dt,libero_spatial,9,42,0,0
he_dt,libero_spatial,9,43,0,0
he_dt,libero_spatial,9,44,0,1
he_dt,libero_spatial,9,45,0,0
he_dt,libero_spatial,9,46,0,0
he_dt,libero_spatial,9,47,0,0
he_dt,libero_spatial,9,48,0,0
he_dt,libero_spatial,9,49,0,0
he_brp,libero_spatial,0,40,0,0
he_brp,libero_spatial,0,41,0,0
he_brp,libero_spatial,0,42,0,0
he_brp,libero_spatial,0,43,0,0
he_brp,libero_spatial,0,44,0,0
he_brp,libero_spatial,0,45,0,0
he_brp,libero_spatial,0,46,0,0
he_brp,libero_spatial,0,47,0,0
he_brp,libero_spatial,0,48,0,0
he_brp,libero_spatial,0,49,0,0
he_brp,libero_spatial,1,40,0,1
he_brp,libero_spatial,1,41,0,1
he_brp,libero_spatial,1,42,0,0
he_brp,libero_spatial,1,43,0,1
he_brp,libero_spatial,1,44,0,1
he_brp,libero_spatial,1,45,0,0
he_brp,libero_spatial,1,46,0,0
he_brp,libero_spatial,1,47,0,0
he_brp,libero_spatial,1,48,0,0
he_brp,libero_spatial,1,49,0,0
he_brp,libero_spatial,2,40,0,1
he_brp,libero_spatial,2,41,0,1
he_brp,libero_spatial,2,42,0,1
he_brp,libero_spatial,2,43,0,1
he_brp,libero_spatial,2,44,0,1
he_brp,libero_spatial,2,45,0,1
he_brp,libero_spatial,2,46,0,1
he_brp,libero_spatial,2,47,0,1
he_brp,libero_spatial,2,48,0,1
he_brp,libero_spatial,2,49,0,0
he_brp,libero_spatial,3,40,0,0
he_brp,libero_spatial,3,41,0,0
he_brp,libero_spatial,3,42,0,0
he_brp,libero_spatial,3,43,0,0
he_brp,libero_spatial,3,44,0,1
he_brp,libero_spatial,3,45,0,0
he_brp,libero_spatial,3,46,0,0
he_brp,libero_spatial,3,47,0,0
he_brp,libero_spatial,3,48,0,1
he_brp,libero_spatial,3,49,0,0
he_brp,libero_spatial,4,40,0,0
he_brp,libero_spatial,4,41,0,1
he_brp,libero_spatial,4,42,0,0
he_brp,libero_spatial,4,43,0,1
he_brp,libero_spatial,4,44,0,0
he_brp,libero_spatial,4,45,0,0
he_brp,libero_spatial,4,46,0,0
he_brp,libero_spatial,4,47,0,0
he_brp,libero_spatial,4,48,0,1
he_brp,libero_spatial,4,49,0,0
he_brp,libero_spatial,5,40,0,0
he_brp,libero_spatial,5,41,0,0
he_brp,libero_spatial,5,42,0,0
he_brp,libero_spatial,5,43,0,1
he_brp,libero_spatial,5,44,0,0
he_brp,libero_spatial,5,45,0,0
he_brp,libero_spatial,5,46,0,0
he_brp,libero_spatial,5,47,0,0
he_brp,libero_spatial,5,48,0,1
he_brp,libero_spatial,5,49,0,0
he_brp,libero_spatial,6,40,0,1
he_brp,libero_spatial,6,41,0,1
he_brp,libero_spatial,6,42,0,1
he_brp,libero_spatial,6,43,0,1
he_brp,libero_spatial,6,44,0,1
he_brp,libero_spatial,6,45,0,1
he_brp,libero_spatial,6,46,0,1
he_brp,libero_spatial,6,47,0,1
he_brp,libero_spatial,6,48,0,1
he_brp,libero_spatial,6,49,0,1
he_brp,libero_spatial,7,40,0,1
he_brp,libero_spatial,7,41,0,0
he_brp,libero_spatial,7,42,0,1
he_brp,libero_spatial,7,43,0,1
he_brp,libero_spatial,7,44,0,1
he_brp,libero_spatial,7,45,0,1
he_brp,libero_spatial,7,46,0,1
he_brp,libero_spatial,7,47,0,1
he_brp,libero_spatial,7,48,0,1
he_brp,libero_spatial,7,49,0,0
he_brp,libero_spatial,8,40,0,0
he_brp,libero_spatial,8,41,0,1
he_brp,libero_spatial,8,42,0,0
he_brp,libero_spatial,8,43,0,0
he_brp,libero_spatial,8,44,0,0
he_brp,libero_spatial,8,45,0,1
he_brp,libero_spatial,8,46,0,0
he_brp,libero_spatial,8,47,0,0
he_brp,libero_spatial,8,48,0,0
he_brp,libero_spatial,8,49,0,1
he_brp,libero_spatial,9,40,0,0
he_brp,libero_spatial,9,41,0,0
he_brp,libero_spatial,9,42,0,0
he_brp,libero_spatial,9,43,0,1
he_brp,libero_spatial,9,44,0,1
he_brp,libero_spatial,9,45,0,0
he_brp,libero_spatial,9,46,0,1
he_brp,libero_spatial,9,47,0,1
he_brp,libero_spatial,9,48,0,0
he_brp,libero_spatial,9,49,0,0
he_brp_dt,libero_spatial,0,40,0,0
he_brp_dt,libero_spatial,0,41,0,0
he_brp_dt,libero_spatial,0,42,0,0
he_brp_dt,libero_spatial,0,43,0,0
he_brp_dt,libero_spatial,0,44,0,0
he_brp_dt,libero_spatial,0,45,0,0
he_brp_dt,libero_spatial,0,46,0,0
he_brp_dt,libero_spatial,0,47,0,0
he_brp_dt,libero_spatial,0,48,0,0
he_brp_dt,libero_spatial,0,49,0,0
he_brp_dt,libero_spatial,1,40,0,1
he_brp_dt,libero_spatial,1,41,0,1
he_brp_dt,libero_spatial,1,42,0,1
he_brp_dt,libero_spatial,1,43,0,1
he_brp_dt,libero_spatial,1,44,0,0
he_brp_dt,libero_spatial,1,45,0,0
he_brp_dt,libero_spatial,1,46,0,0
he_brp_dt,libero_spatial,1,47,0,0
he_brp_dt,libero_spatial,1,48,0,0
he_brp_dt,libero_spatial,1,49,0,1
he_brp_dt,libero_spatial,2,40,0,1
he_brp_dt,libero_spatial,2,41,0,1
he_brp_dt,libero_spatial,2,42,0,1
he_brp_dt,libero_spatial,2,43,0,1
he_brp_dt,libero_spatial,2,44,0,1
he_brp_dt,libero_spatial,2,45,0,1
he_brp_dt,libero_spatial,2,46,0,1
he_brp_dt,libero_spatial,2,47,0,1
he_brp_dt,libero_spatial,2,48,0,0
he_brp_dt,libero_spatial,2,49,0,0
he_brp_dt,libero_spatial,3,40,0,0
he_brp_dt,libero_spatial,3,41,0,0
he_brp_dt,libero_spatial,3,42,0,0
he_brp_dt,libero_spatial,3,43,0,0
he_brp_dt,libero_spatial,3,44,0,1
he_brp_dt,libero_spatial,3,45,0,0
he_brp_dt,libero_spatial,3,46,0,0
he_brp_dt,libero_spatial,3,47,0,0
he_brp_dt,libero_spatial,3,48,0,1
he_brp_dt,libero_spatial,3,49,0,0
he_brp_dt,libero_spatial,4,40,0,0
he_brp_dt,libero_spatial,4,41,0,0
he_brp_dt,libero_spatial,4,42,0,0
he_brp_dt,libero_spatial,4,43,0,0
he_brp_dt,libero_spatial,4,44,0,0
he_brp_dt,libero_spatial,4,45,0,0
he_brp_dt,libero_spatial,4,46,0,0
he_brp_dt,libero_spatial,4,47,0,0
he_brp_dt,libero_spatial,4,48,0,0
he_brp_dt,libero_spatial,4,49,0,0
he_brp_dt,libero_spatial,5,40,0,0
he_brp_dt,libero_spatial,5,41,0,0
he_brp_dt,libero_spatial,5,42,0,0
he_brp_dt,libero_spatial,5,43,0,1
he_brp_dt,libero_spatial,5,44,0,1
he_brp_dt,libero_spatial,5,45,0,0
he_brp_dt,libero_spatial,5,46,0,0
he_brp_dt,libero_spatial,5,47,0,0
he_brp_dt,libero_spatial,5,48,0,0
he_brp_dt,libero_spatial,5,49,0,0
he_brp_dt,libero_spatial,6,40,0,1
he_brp_dt,libero_spatial,6,41,0,0
he_brp_dt,libero_spatial,6,42,0,1
he_brp_dt,libero_spatial,6,43,0,1
he_brp_dt,libero_spatial,6,44,0,1
he_brp_dt,libero_spatial,6,45,0,1
he_brp_dt,libero_spatial,6,46,0,1
he_brp_dt,libero_spatial,6,47,0,1
he_brp_dt,libero_spatial,6,48,0,1
he_brp_dt,libero_spatial,6,49,0,1
he_brp_dt,libero_spatial,7,40,0,1
he_brp_dt,libero_spatial,7,41,0,0
he_brp_dt,libero_spatial,7,42,0,1
he_brp_dt,libero_spatial,7,43,0,1
he_brp_dt,libero_spatial,7,44,0,1
he_brp_dt,libero_spatial,7,45,0,1
he_brp_dt,libero_spatial,7,46,0,1
he_brp_dt,libero_spatial,7,47,0,1
he_brp_dt,libero_spatial,7,48,0,1
he_brp_dt,libero_spatial,7,49,0,0
he_brp_dt,libero_spatial,8,40,0,0
he_brp_dt,libero_spatial,8,41,0,1
he_brp_dt,libero_spatial,8,42,0,0
he_brp_dt,libero_spatial,8,43,0,0
he_brp_dt,libero_spatial,8,44,0,0
he_brp_dt,libero_spatial,8,45,0,0
he_brp_dt,libero_spatial,8,46,0,0
he_brp_dt,libero_spatial,8,47,0,0
he_brp_dt,libero_spatial,8,48,0,0
he_brp_dt,libero_spatial,8,49,0,0
he_brp_dt,libero_spatial,9,40,0,0
he_brp_dt,libero_spatial,9,41,0,0
he_brp_dt,libero_spatial,9,42,0,0
he_brp_dt,libero_spatial,9,43,0,1
he_brp_dt,libero_spatial,9,44,0,1
he_brp_dt,libero_spatial,9,45,0,0
he_brp_dt,libero_spatial,9,46,0,1
he_brp_dt,libero_spatial,9,47,0,1
he_brp_dt,libero_spatial,9,48,0,1
he_brp_dt,libero_spatial,9,49,0,0
pg,libero_spatial,0,40,0,0
pg,libero_spatial,0,41,0,0
pg,libero_spatial,0,42,0,0
pg,libero_spatial,0,43,0,0
pg,libero_spatial,0,44,0,0
pg,libero_spatial,0,45,0,0
pg,libero_spatial,0,46,0,0
pg,libero_spatial,0,47,0,0
pg,libero_spatial,0,48,0,0
pg,libero_spatial,0,49,0,0
pg,libero_spatial,1,40,0,0
pg,libero_spatial,1,41,0,0
pg,libero_spatial,1,42,0,0
pg,libero_spatial,1,43,0,0
pg,libero_spatial,1,44,0,0
pg,libero_spatial,1,45,0,0
pg,libero_spatial,1,46,0,0
pg,libero_spatial,1,47,0,0
pg,libero_spatial,1,48,0,0
pg,libero_spatial,1,49,0,0
pg,libero_spatial,2,40,0,0
pg,libero_spatial,2,41,0,0
pg,libero_spatial,2,42,0,1
pg,libero_spatial,2,43,0,0
pg,libero_spatial,2,44,0,0
pg,libero_spatial,2,45,0,0
pg,libero_spatial,2,46,0,0
pg,libero_spatial,2,47,0,0
pg,libero_spatial,2,48,0,1
pg,libero_spatial,2,49,0,0
pg,libero_spatial,3,40,0,0
pg,libero_spatial,3,41,0,0
pg,libero_spatial,3,42,0,0
pg,libero_spatial,3,43,0,0
pg,libero_spatial,3,44,0,0
pg,libero_spatial,3,45,0,0
pg,libero_spatial,3,46,0,0
pg,libero_spatial,3,47,0,0
pg,libero_spatial,3,48,0,0
pg,libero_spatial,3,49,0,0
pg,libero_spatial,4,40,0,0
pg,libero_spatial,4,41,0,1
pg,libero_spatial,4,42,0,1
pg,libero_spatial,4,43,0,0
pg,libero_spatial,4,44,0,0
pg,libero_spatial,4,45,0,0
pg,libero_spatial,4,46,0,0
pg,libero_spatial,4,47,0,0
pg,libero_spatial,4,48,0,0
pg,libero_spatial,4,49,0,0
pg,libero_spatial,5,40,0,0
pg,libero_spatial,5,41,0,0
pg,libero_spatial,5,42,0,0
pg,libero_spatial,5,43,0,0
pg,libero_spatial,5,44,0,0
pg,libero_spatial,5,45,0,0
pg,libero_spatial,5,46,0,0
pg,libero_spatial,5,47,0,0
pg,libero_spatial,5,48,0,0
pg,libero_spatial,5,49,0,0
pg,libero_spatial,6,40,0,1
pg,libero_spatial,6,41,0,0
pg,libero_spatial,6,42,0,0
pg,libero_spatial,6,43,0,0
pg,libero_spatial,6,44,0,0
pg,libero_spatial,6,45,0,0
pg,libero_spatial,6,46,0,0
pg,libero_spatial,6,47,0,0
pg,libero_spatial,6,48,0,0
pg,libero_spatial,6,49,0,1
pg,libero_spatial,7,40,0,0
pg,libero_spatial,7,41,0,0
pg,libero_spatial,7,42,0,0
pg,libero_spatial,7,43,0,1
pg,libero_spatial,7,44,0,1
pg,libero_spatial,7,45,0,0
pg,libero_spatial,7,46,0,0
pg,libero_spatial,7,47,0,0
pg,libero_spatial,7,48,0,1
pg,libero_spatial,7,49,0,0
pg,libero_spatial,8,40,0,0
pg,libero_spatial,8,41,0,0
pg,libero_spatial,8,42,0,0
pg,libero_spatial,8,43,0,0
pg,libero_spatial,8,44,0,0
pg,libero_spatial,8,45,0,0
pg,libero_spatial,8,46,0,0
pg,libero_spatial,8,47,0,0
pg,libero_spatial,8,48,0,0
pg,libero_spatial,8,49,0,0
pg,libero_spatial,9,40,0,0
pg,libero_spatial,9,41,0,0
pg,libero_spatial,9,42,0,0
pg,libero_spatial,9,43,0,0
pg,libero_spatial,9,44,0,0
pg,libero_spatial,9,45,0,0
pg,libero_spatial,9,46,0,0
pg,libero_spatial,9,47,0,0
pg,libero_spatial,9,48,0,0
pg,libero_spatial,9,49,0,0
pg_dt,libero_spatial,0,40,0,0
pg_dt,libero_spatial,0,41,0,0
pg_dt,libero_spatial,0,42,0,0
pg_dt,libero_spatial,0,43,0,0
pg_dt,libero_spatial,0,44,0,0
pg_dt,libero_spatial,0,45,0,1
pg_dt,libero_spatial,0,46,0,0
pg_dt,libero_spatial,0,47,0,0
pg_dt,libero_spatial,0,48,0,0
pg_dt,libero_spatial,0,49,0,0
pg_dt,libero_spatial,1,40,0,0
pg_dt,libero_spatial,1,41,0,0
pg_dt,libero_spatial,1,42,0,0
pg_dt,libero_spatial,1,43,0,1
pg_dt,libero_spatial,1,44,0,0
pg_dt,libero_spatial,1,45,0,0
pg_dt,libero_spatial,1,46,0,0
pg_dt,libero_spatial,1,47,0,0
pg_dt,libero_spatial,1,48,0,0
pg_dt,libero_spatial,1,49,0,0
pg_dt,libero_spatial,2,40,0,0
pg_dt,libero_spatial,2,41,0,1
pg_dt,libero_spatial,2,42,0,1
pg_dt,libero_spatial,2,43,0,1
pg_dt,libero_spatial,2,44,0,1
pg_dt,libero_spatial,2,45,0,0
pg_dt,libero_spatial,2,46,0,1
pg_dt,libero_spatial,2,47,0,1
pg_dt,libero_spatial,2,48,0,0
pg_dt,libero_spatial,2,49,0,1
pg_dt,libero_spatial,3,40,0,0
pg_dt,libero_spatial,3,41,0,0
pg_dt,libero_spatial,3,42,0,0
pg_dt,libero_spatial,3,43,0,0
pg_dt,libero_spatial,3,44,0,0
pg_dt,libero_spatial,3,45,0,0
pg_dt,libero_spatial,3,46,0,0
pg_dt,libero_spatial,3,47,0,0
pg_dt,libero_spatial,3,48,0,1
pg_dt,libero_spatial,3,49,0,0
pg_dt,libero_spatial,4,40,0,1
pg_dt,libero_spatial,4,41,0,0
pg_dt,libero_spatial,4,42,0,0
pg_dt,libero_spatial,4,43,0,0
pg_dt,libero_spatial,4,44,0,0
pg_dt,libero_spatial,4,45,0,0
pg_dt,libero_spatial,4,46,0,1
pg_dt,libero_spatial,4,47,0,1
pg_dt,libero_spatial,4,48,0,1
pg_dt,libero_spatial,4,49,0,1
pg_dt,libero_spatial,5,40,0,0
pg_dt,libero_spatial,5,41,0,0
pg_dt,libero_spatial,5,42,0,0
pg_dt,libero_spatial,5,43,0,1
pg_dt,libero_spatial,5,44,0,0
pg_dt,libero_spatial,5,45,0,0
pg_dt,libero_spatial,5,46,0,0
pg_dt,libero_spatial,5,47,0,0
pg_dt,libero_spatial,5,48,0,0
pg_dt,libero_spatial,5,49,0,0
pg_dt,libero_spatial,6,40,0,1
pg_dt,libero_spatial,6,41,0,0
pg_dt,libero_spatial,6,42,0,1
pg_dt,libero_spatial,6,43,0,1
pg_dt,libero_spatial,6,44,0,0
pg_dt,libero_spatial,6,45,0,1
pg_dt,libero_spatial,6,46,0,0
pg_dt,libero_spatial,6,47,0,1
pg_dt,libero_spatial,6,48,0,0
pg_dt,libero_spatial,6,49,0,0
pg_dt,libero_spatial,7,40,0,1
pg_dt,libero_spatial,7,41,0,0
pg_dt,libero_spatial,7,42,0,0
pg_dt,libero_spatial,7,43,0,1
pg_dt,libero_spatial,7,44,0,0
pg_dt,libero_spatial,7,45,0,1
pg_dt,libero_spatial,7,46,0,0
pg_dt,libero_spatial,7,47,0,0
pg_dt,libero_spatial,7,48,0,1
pg_dt,libero_spatial,7,49,0,0
pg_dt,libero_spatial,8,40,0,1
pg_dt,libero_spatial,8,41,0,1
pg_dt,libero_spatial,8,42,0,0
pg_dt,libero_spatial,8,43,0,0
pg_dt,libero_spatial,8,44,0,0
pg_dt,libero_spatial,8,45,0,0
pg_dt,libero_spatial,8,46,0,0
pg_dt,libero_spatial,8,47,0,0
pg_dt,libero_spatial,8,48,0,0
pg_dt,libero_spatial,8,49,0,0
pg_dt,libero_spatial,9,40,0,0
pg_dt,libero_spatial,9,41,0,0
pg_dt,libero_spatial,9,42,0,0
pg_dt,libero_spatial,9,43,0,0
pg_dt,libero_spatial,9,44,0,0
pg_dt,libero_spatial,9,45,0,0
pg_dt,libero_spatial,9,46,0,0
pg_dt,libero_spatial,9,47,0,0
pg_dt,libero_spatial,9,48,0,0
pg_dt,libero_spatial,9,49,0,0
pg_brp,libero_spatial,0,40,0,1
pg_brp,libero_spatial,0,41,0,0
pg_brp,libero_spatial,0,42,0,0
pg_brp,libero_spatial,0,43,0,0
pg_brp,libero_spatial,0,44,0,1
pg_brp,libero_spatial,0,45,0,0
pg_brp,libero_spatial,0,46,0,0
pg_brp,libero_spatial,0,47,0,0
pg_brp,libero_spatial,0,48,0,0
pg_brp,libero_spatial,0,49,0,0
pg_brp,libero_spatial,1,40,0,1
pg_brp,libero_spatial,1,41,0,1
pg_brp,libero_spatial,1,42,0,0
pg_brp,libero_spatial,1,43,0,1
pg_brp,libero_spatial,1,44,0,1
pg_brp,libero_spatial,1,45,0,0
pg_brp,libero_spatial,1,46,0,0
pg_brp,libero_spatial,1,47,0,0
pg_brp,libero_spatial,1,48,0,0
pg_brp,libero_spatial,1,49,0,0
pg_brp,libero_spatial,2,40,0,1
pg_brp,libero_spatial,2,41,0,1
pg_brp,libero_spatial,2,42,0,1
pg_brp,libero_spatial,2,43,0,1
pg_brp,libero_spatial,2,44,0,1
pg_brp,libero_spatial,2,45,0,1
pg_brp,libero_spatial,2,46,0,1
pg_brp,libero_spatial,2,47,0,1
pg_brp,libero_spatial,2,48,0,1
pg_brp,libero_spatial,2,49,0,0
pg_brp,libero_spatial,3,40,0,0
pg_brp,libero_spatial,3,41,0,0
pg_brp,libero_spatial,3,42,0,0
pg_brp,libero_spatial,3,43,0,0
pg_brp,libero_spatial,3,44,0,1
pg_brp,libero_spatial,3,45,0,1
pg_brp,libero_spatial,3,46,0,1
pg_brp,libero_spatial,3,47,0,1
pg_brp,libero_spatial,3,48,0,1
pg_brp,libero_spatial,3,49,0,0
pg_brp,libero_spatial,4,40,0,0
pg_brp,libero_spatial,4,41,0,1
pg_brp,libero_spatial,4,42,0,0
pg_brp,libero_spatial,4,43,0,0
pg_brp,libero_spatial,4,44,0,0
pg_brp,libero_spatial,4,45,0,0
pg_brp,libero_spatial,4,46,0,0
pg_brp,libero_spatial,4,47,0,1
pg_brp,libero_spatial,4,48,0,1
pg_brp,libero_spatial,4,49,0,0
pg_brp,libero_spatial,5,40,0,1
pg_brp,libero_spatial,5,41,0,0
pg_brp,libero_spatial,5,42,0,0
pg_brp,libero_spatial,5,43,0,1
pg_brp,libero_spatial,5,44,0,1
pg_brp,libero_spatial,5,45,0,1
pg_brp,libero_spatial,5,46,0,0
pg_brp,libero_spatial,5,47,0,0
pg_brp,libero_spatial,5,48,0,0
pg_brp,libero_spatial,5,49,0,0
pg_brp,libero_spatial,6,40,0,1
pg_brp,libero_spatial,6,41,0,0
pg_brp,libero_spatial,6,42,0,1
pg_brp,libero_spatial,6,43,0,1
pg_brp,libero_spatial,6,44,0,1
pg_brp,libero_spatial,6,45,0,0
pg_brp,libero_spatial,6,46,0,0
pg_brp,libero_spatial,6,47,0,1
pg_brp,libero_spatial,6,48,0,0
pg_brp,libero_spatial,6,49,0,1
pg_brp,libero_spatial,7,40,0,1
pg_brp,libero_spatial,7,41,0,0
pg_brp,libero_spatial,7,42,0,0
pg_brp,libero_spatial,7,43,0,1
pg_brp,libero_spatial,7,44,0,1
pg_brp,libero_spatial,7,45,0,1
pg_brp,libero_spatial,7,46,0,0
pg_brp,libero_spatial,7,47,0,1
pg_brp,libero_spatial,7,48,0,1
pg_brp,libero_spatial,7,49,0,0
pg_brp,libero_spatial,8,40,0,0
pg_brp,libero_spatial,8,41,0,0
pg_brp,libero_spatial,8,42,0,0
pg_brp,libero_spatial,8,43,0,0
pg_brp,libero_spatial,8,44,0,1
pg_brp,libero_spatial,8,45,0,0
pg_brp,libero_spatial,8,46,0,0
pg_brp,libero_spatial,8,47,0,1
pg_brp,libero_spatial,8,48,0,1
pg_brp,libero_spatial,8,49,0,0
pg_brp,libero_spatial,9,40,0,0
pg_brp,libero_spatial,9,41,0,0
pg_brp,libero_spatial,9,42,0,0
pg_brp,libero_spatial,9,43,0,0
pg_brp,libero_spatial,9,44,0,0
pg_brp,libero_spatial,9,45,0,0
pg_brp,libero_spatial,9,46,0,0
pg_brp,libero_spatial,9,47,0,0
pg_brp,libero_spatial,9,48,0,0
pg_brp,libero_spatial,9,49,0,0
pg_brp_dt,libero_spatial,0,40,0,1
pg_brp_dt,libero_spatial,0,41,0,0
pg_brp_dt,libero_spatial,0,42,0,1
pg_brp_dt,libero_spatial,0,43,0,1
pg_brp_dt,libero_spatial,0,44,0,0
pg_brp_dt,libero_spatial,0,45,0,0
pg_brp_dt,libero_spatial,0,46,0,1
pg_brp_dt,libero_spatial,0,47,0,0
pg_brp_dt,libero_spatial,0,48,0,0
pg_brp_dt,libero_spatial,0,49,0,0
pg_brp_dt,libero_spatial,1,40,0,1
pg_brp_dt,libero_spatial,1,41,0,1
pg_brp_dt,libero_spatial,1,42,0,1
pg_brp_dt,libero_spatial,1,43,0,1
pg_brp_dt,libero_spatial,1,44,0,1
pg_brp_dt,libero_spatial,1,45,0,1
pg_brp_dt,libero_spatial,1,46,0,1
pg_brp_dt,libero_spatial,1,47,0,0
pg_brp_dt,libero_spatial,1,48,0,1
pg_brp_dt,libero_spatial,1,49,0,1
pg_brp_dt,libero_spatial,2,40,0,1
pg_brp_dt,libero_spatial,2,41,0,1
pg_brp_dt,libero_spatial,2,42,0,1
pg_brp_dt,libero_spatial,2,43,0,1
pg_brp_dt,libero_spatial,2,44,0,1
pg_brp_dt,libero_spatial,2,45,0,1
pg_brp_dt,libero_spatial,2,46,0,1
pg_brp_dt,libero_spatial,2,47,0,1
pg_brp_dt,libero_spatial,2,48,0,0
pg_brp_dt,libero_spatial,2,49,0,1
pg_brp_dt,libero_spatial,3,40,0,0
pg_brp_dt,libero_spatial,3,41,0,0
pg_brp_dt,libero_spatial,3,42,0,1
pg_brp_dt,libero_spatial,3,43,0,0
pg_brp_dt,libero_spatial,3,44,0,1
pg_brp_dt,libero_spatial,3,45,0,0
pg_brp_dt,libero_spatial,3,46,0,1
pg_brp_dt,libero_spatial,3,47,0,1
pg_brp_dt,libero_spatial,3,48,0,1
pg_brp_dt,libero_spatial,3,49,0,1
pg_brp_dt,libero_spatial,4,40,0,0
pg_brp_dt,libero_spatial,4,41,0,1
pg_brp_dt,libero_spatial,4,42,0,0
pg_brp_dt,libero_spatial,4,43,0,0
pg_brp_dt,libero_spatial,4,44,0,0
pg_brp_dt,libero_spatial,4,45,0,0
pg_brp_dt,libero_spatial,4,46,0,0
pg_brp_dt,libero_spatial,4,47,0,0
pg_brp_dt,libero_spatial,4,48,0,0
pg_brp_dt,libero_spatial,4,49,0,1
pg_brp_dt,libero_spatial,5,40,0,0
pg_brp_dt,libero_spatial,5,41,0,0
pg_brp_dt,libero_spatial,5,42,0,1
pg_brp_dt,libero_spatial,5,43,0,0
pg_brp_dt,libero_spatial,5,44,0,1
pg_brp_dt,libero_spatial,5,45,0,0
pg_brp_dt,libero_spatial,5,46,0,1
pg_brp_dt,libero_spatial,5,47,0,0
pg_brp_dt,libero_spatial,5,48,0,1
pg_brp_dt,libero_spatial,5,49,0,0
pg_brp_dt,libero_spatial,6,40,0,1
pg_brp_dt,libero_spatial,6,41,0,1
pg_brp_dt,libero_spatial,6,42,0,1
pg_brp_dt,libero_spatial,6,43,0,1
pg_brp_dt,libero_spatial,6,44,0,1
pg_brp_dt,libero_spatial,6,45,0,1
pg_brp_dt,libero_spatial,6,46,0,0
pg_brp_dt,libero_spatial,6,47,0,1
pg_brp_dt,libero_spatial,6,48,0,0
pg_brp_dt,libero_spatial,6,49,0,1
pg_brp_dt,libero_spatial,7,40,0,1
pg_brp_dt,libero_spatial,7,41,0,1
pg_brp_dt,libero_spatial,7,42,0,1
pg_brp_dt,libero_spatial,7,43,0,1
pg_brp_dt,libero_spatial,7,44,0,1
pg_brp_dt,libero_spatial,7,45,0,1
pg_brp_dt,libero_spatial,7,46,0,1
pg_brp_dt,libero_spatial,7,47,0,0
pg_brp_dt,libero_spatial,7,48,0,1
pg_brp_dt,libero_spatial,7,49,0,1
pg_brp_dt,libero_spatial,8,40,0,1
pg_brp_dt,libero_spatial,8,41,0,0
pg_brp_dt,libero_spatial,8,42,0,0
pg_brp_dt,libero_spatial,8,43,0,1
pg_brp_dt,libero_spatial,8,44,0,1
pg_brp_dt,libero_spatial,8,45,0,0
pg_brp_dt,libero_spatial,8,46,0,0
pg_brp_dt,libero_spatial,8,47,0,1
pg_brp_dt,libero_spatial,8,48,0,1
pg_brp_dt,libero_spatial,8,49,0,0
pg_brp_dt,libero_spatial,9,40,0,0
pg_brp_dt,libero_spatial,9,41,0,1
pg_brp_dt,libero_spatial,9,42,0,1
pg_brp_dt,libero_spatial,9,43,0,1
pg_brp_dt,libero_spatial,9,44,0,0
pg_brp_dt,libero_spatial,9,45,0,0
pg_brp_dt,libero_spatial,9,46,0,1
pg_brp_dt,libero_spatial,9,47,0,1
pg_brp_dt,libero_spatial,9,48,0,1
pg_brp_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/TAU0_p2g_diag.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,30,0,0
he_A,libero_spatial,0,31,0,1
he_A,libero_spatial,0,32,0,1
he_A,libero_spatial,0,33,0,1
he_A,libero_spatial,0,34,0,0
he_A,libero_spatial,0,35,0,0
he_A,libero_spatial,0,36,0,1
he_A,libero_spatial,0,37,0,0
he_A,libero_spatial,0,38,0,0
he_A,libero_spatial,0,39,0,0
he_A,libero_spatial,1,30,0,0
he_A,libero_spatial,1,31,0,0
he_A,libero_spatial,1,32,0,0
he_A,libero_spatial,1,33,0,0
he_A,libero_spatial,1,34,0,0
he_A,libero_spatial,1,35,0,0
he_A,libero_spatial,1,36,0,0
he_A,libero_spatial,1,37,0,0
he_A,libero_spatial,1,38,0,0
he_A,libero_spatial,1,39,0,0
he_A,libero_spatial,2,30,0,1
he_A,libero_spatial,2,31,0,1
he_A,libero_spatial,2,32,0,1
he_A,libero_spatial,2,33,0,1
he_A,libero_spatial,2,34,0,1
he_A,libero_spatial,2,35,0,1
he_A,libero_spatial,2,36,0,1
he_A,libero_spatial,2,37,0,1
he_A,libero_spatial,2,38,0,1
he_A,libero_spatial,2,39,0,1
he_A,libero_spatial,3,30,0,0
he_A,libero_spatial,3,31,0,0
he_A,libero_spatial,3,32,0,0
he_A,libero_spatial,3,33,0,1
he_A,libero_spatial,3,34,0,1
he_A,libero_spatial,3,35,0,0
he_A,libero_spatial,3,36,0,0
he_A,libero_spatial,3,37,0,1
he_A,libero_spatial,3,38,0,0
he_A,libero_spatial,3,39,0,0
he_A,libero_spatial,4,30,0,0
he_A,libero_spatial,4,31,0,0
he_A,libero_spatial,4,32,0,1
he_A,libero_spatial,4,33,0,1
he_A,libero_spatial,4,34,0,0
he_A,libero_spatial,4,35,0,1
he_A,libero_spatial,4,36,0,1
he_A,libero_spatial,4,37,0,0
he_A,libero_spatial,4,38,0,1
he_A,libero_spatial,4,39,0,1
he_A,libero_spatial,5,30,0,0
he_A,libero_spatial,5,31,0,0
he_A,libero_spatial,5,32,0,0
he_A,libero_spatial,5,33,0,0
he_A,libero_spatial,5,34,0,0
he_A,libero_spatial,5,35,0,0
he_A,libero_spatial,5,36,0,0
he_A,libero_spatial,5,37,0,0
he_A,libero_spatial,5,38,0,0
he_A,libero_spatial,5,39,0,0
he_A,libero_spatial,6,30,0,0
he_A,libero_spatial,6,31,0,0
he_A,libero_spatial,6,32,0,0
he_A,libero_spatial,6,33,0,0
he_A,libero_spatial,6,34,0,0
he_A,libero_spatial,6,35,0,1
he_A,libero_spatial,6,36,0,1
he_A,libero_spatial,6,37,0,1
he_A,libero_spatial,6,38,0,0
he_A,libero_spatial,6,39,0,0
he_A,libero_spatial,7,30,0,0
he_A,libero_spatial,7,31,0,0
he_A,libero_spatial,7,32,0,0
he_A,libero_spatial,7,33,0,0
he_A,libero_spatial,7,34,0,0
he_A,libero_spatial,7,35,0,0
he_A,libero_spatial,7,36,0,0
he_A,libero_spatial,7,37,0,0
he_A,libero_spatial,7,38,0,0
he_A,libero_spatial,7,39,0,0
he_A,libero_spatial,8,30,0,0
he_A,libero_spatial,8,31,0,0
he_A,libero_spatial,8,32,0,1
he_A,libero_spatial,8,33,0,0
he_A,libero_spatial,8,34,0,0
he_A,libero_spatial,8,35,0,0
he_A,libero_spatial,8,36,0,0
he_A,libero_spatial,8,37,0,0
he_A,libero_spatial,8,38,0,0
he_A,libero_spatial,8,39,0,0
he_A,libero_spatial,9,30,0,0
he_A,libero_spatial,9,31,0,0
he_A,libero_spatial,9,32,0,0
he_A,libero_spatial,9,33,0,0
he_A,libero_spatial,9,34,0,0
he_A,libero_spatial,9,35,0,0
he_A,libero_spatial,9,36,0,0
he_A,libero_spatial,9,37,0,0
he_A,libero_spatial,9,38,0,0
he_A,libero_spatial,9,39,0,0
he_P,libero_spatial,0,30,0,0
he_P,libero_spatial,0,31,0,0
he_P,libero_spatial,0,32,0,0
he_P,libero_spatial,0,33,0,1
he_P,libero_spatial,0,34,0,0
he_P,libero_spatial,0,35,0,0
he_P,libero_spatial,0,36,0,0
he_P,libero_spatial,0,37,0,0
he_P,libero_spatial,0,38,0,0
he_P,libero_spatial,0,39,0,0
he_P,libero_spatial,1,30,0,0
he_P,libero_spatial,1,31,0,0
he_P,libero_spatial,1,32,0,1
he_P,libero_spatial,1,33,0,1
he_P,libero_spatial,1,34,0,0
he_P,libero_spatial,1,35,0,0
he_P,libero_spatial,1,36,0,1
he_P,libero_spatial,1,37,0,0
he_P,libero_spatial,1,38,0,0
he_P,libero_spatial,1,39,0,0
he_P,libero_spatial,2,30,0,0
he_P,libero_spatial,2,31,0,0
he_P,libero_spatial,2,32,0,1
he_P,libero_spatial,2,33,0,0
he_P,libero_spatial,2,34,0,1
he_P,libero_spatial,2,35,0,1
he_P,libero_spatial,2,36,0,1
he_P,libero_spatial,2,37,0,1
he_P,libero_spatial,2,38,0,1
he_P,libero_spatial,2,39,0,0
he_P,libero_spatial,3,30,0,0
he_P,libero_spatial,3,31,0,0
he_P,libero_spatial,3,32,0,0
he_P,libero_spatial,3,33,0,0
he_P,libero_spatial,3,34,0,0
he_P,libero_spatial,3,35,0,1
he_P,libero_spatial,3,36,0,0
he_P,libero_spatial,3,37,0,0
he_P,libero_spatial,3,38,0,0
he_P,libero_spatial,3,39,0,0
he_P,libero_spatial,4,30,0,0
he_P,libero_spatial,4,31,0,0
he_P,libero_spatial,4,32,0,0
he_P,libero_spatial,4,33,0,1
he_P,libero_spatial,4,34,0,0
he_P,libero_spatial,4,35,0,1
he_P,libero_spatial,4,36,0,1
he_P,libero_spatial,4,37,0,0
he_P,libero_spatial,4,38,0,0
he_P,libero_spatial,4,39,0,0
he_P,libero_spatial,5,30,0,0
he_P,libero_spatial,5,31,0,0
he_P,libero_spatial,5,32,0,0
he_P,libero_spatial,5,33,0,0
he_P,libero_spatial,5,34,0,0
he_P,libero_spatial,5,35,0,1
he_P,libero_spatial,5,36,0,0
he_P,libero_spatial,5,37,0,1
he_P,libero_spatial,5,38,0,0
he_P,libero_spatial,5,39,0,0
he_P,libero_spatial,6,30,0,0
he_P,libero_spatial,6,31,0,0
he_P,libero_spatial,6,32,0,0
he_P,libero_spatial,6,33,0,0
he_P,libero_spatial,6,34,0,0
he_P,libero_spatial,6,35,0,0
he_P,libero_spatial,6,36,0,0
he_P,libero_spatial,6,37,0,0
he_P,libero_spatial,6,38,0,1
he_P,libero_spatial,6,39,0,1
he_P,libero_spatial,7,30,0,0
he_P,libero_spatial,7,31,0,0
he_P,libero_spatial,7,32,0,1
he_P,libero_spatial,7,33,0,0
he_P,libero_spatial,7,34,0,0
he_P,libero_spatial,7,35,0,0
he_P,libero_spatial,7,36,0,1
he_P,libero_spatial,7,37,0,0
he_P,libero_spatial,7,38,0,1
he_P,libero_spatial,7,39,0,0
he_P,libero_spatial,8,30,0,0
he_P,libero_spatial,8,31,0,0
he_P,libero_spatial,8,32,0,0
he_P,libero_spatial,8,33,0,0
he_P,libero_spatial,8,34,0,0
he_P,libero_spatial,8,35,0,1
he_P,libero_spatial,8,36,0,1
he_P,libero_spatial,8,37,0,0
he_P,libero_spatial,8,38,0,0
he_P,libero_spatial,8,39,0,0
he_P,libero_spatial,9,30,0,0
he_P,libero_spatial,9,31,0,0
he_P,libero_spatial,9,32,0,0
he_P,libero_spatial,9,33,0,1
he_P,libero_spatial,9,34,0,0
he_P,libero_spatial,9,35,0,1
he_P,libero_spatial,9,36,0,0
he_P,libero_spatial,9,37,0,0
he_P,libero_spatial,9,38,0,0
he_P,libero_spatial,9,39,0,0
pg_A,libero_spatial,0,30,0,0
pg_A,libero_spatial,0,31,0,1
pg_A,libero_spatial,0,32,0,1
pg_A,libero_spatial,0,33,0,1
pg_A,libero_spatial,0,34,0,0
pg_A,libero_spatial,0,35,0,0
pg_A,libero_spatial,0,36,0,1
pg_A,libero_spatial,0,37,0,0
pg_A,libero_spatial,0,38,0,1
pg_A,libero_spatial,0,39,0,0
pg_A,libero_spatial,1,30,0,0
pg_A,libero_spatial,1,31,0,0
pg_A,libero_spatial,1,32,0,0
pg_A,libero_spatial,1,33,0,0
pg_A,libero_spatial,1,34,0,0
pg_A,libero_spatial,1,35,0,0
pg_A,libero_spatial,1,36,0,0
pg_A,libero_spatial,1,37,0,0
pg_A,libero_spatial,1,38,0,0
pg_A,libero_spatial,1,39,0,0
pg_A,libero_spatial,2,30,0,1
pg_A,libero_spatial,2,31,0,1
pg_A,libero_spatial,2,32,0,1
pg_A,libero_spatial,2,33,0,1
pg_A,libero_spatial,2,34,0,1
pg_A,libero_spatial,2,35,0,1
pg_A,libero_spatial,2,36,0,1
pg_A,libero_spatial,2,37,0,1
pg_A,libero_spatial,2,38,0,1
pg_A,libero_spatial,2,39,0,1
pg_A,libero_spatial,3,30,0,0
pg_A,libero_spatial,3,31,0,1
pg_A,libero_spatial,3,32,0,0
pg_A,libero_spatial,3,33,0,1
pg_A,libero_spatial,3,34,0,1
pg_A,libero_spatial,3,35,0,1
pg_A,libero_spatial,3,36,0,1
pg_A,libero_spatial,3,37,0,1
pg_A,libero_spatial,3,38,0,1
pg_A,libero_spatial,3,39,0,1
pg_A,libero_spatial,4,30,0,1
pg_A,libero_spatial,4,31,0,0
pg_A,libero_spatial,4,32,0,1
pg_A,libero_spatial,4,33,0,1
pg_A,libero_spatial,4,34,0,1
pg_A,libero_spatial,4,35,0,1
pg_A,libero_spatial,4,36,0,1
pg_A,libero_spatial,4,37,0,1
pg_A,libero_spatial,4,38,0,1
pg_A,libero_spatial,4,39,0,1
pg_A,libero_spatial,5,30,0,1
pg_A,libero_spatial,5,31,0,1
pg_A,libero_spatial,5,32,0,0
pg_A,libero_spatial,5,33,0,0
pg_A,libero_spatial,5,34,0,1
pg_A,libero_spatial,5,35,0,1
pg_A,libero_spatial,5,36,0,0
pg_A,libero_spatial,5,37,0,1
pg_A,libero_spatial,5,38,0,1
pg_A,libero_spatial,5,39,0,1
pg_A,libero_spatial,6,30,0,0
pg_A,libero_spatial,6,31,0,0
pg_A,libero_spatial,6,32,0,1
pg_A,libero_spatial,6,33,0,0
pg_A,libero_spatial,6,34,0,1
pg_A,libero_spatial,6,35,0,1
pg_A,libero_spatial,6,36,0,1
pg_A,libero_spatial,6,37,0,1
pg_A,libero_spatial,6,38,0,1
pg_A,libero_spatial,6,39,0,1
pg_A,libero_spatial,7,30,0,1
pg_A,libero_spatial,7,31,0,0
pg_A,libero_spatial,7,32,0,1
pg_A,libero_spatial,7,33,0,0
pg_A,libero_spatial,7,34,0,1
pg_A,libero_spatial,7,35,0,0
pg_A,libero_spatial,7,36,0,1
pg_A,libero_spatial,7,37,0,0
pg_A,libero_spatial,7,38,0,1
pg_A,libero_spatial,7,39,0,1
pg_A,libero_spatial,8,30,0,1
pg_A,libero_spatial,8,31,0,1
pg_A,libero_spatial,8,32,0,1
pg_A,libero_spatial,8,33,0,1
pg_A,libero_spatial,8,34,0,1
pg_A,libero_spatial,8,35,0,1
pg_A,libero_spatial,8,36,0,1
pg_A,libero_spatial,8,37,0,1
pg_A,libero_spatial,8,38,0,1
pg_A,libero_spatial,8,39,0,1
pg_A,libero_spatial,9,30,0,0
pg_A,libero_spatial,9,31,0,0
pg_A,libero_spatial,9,32,0,1
pg_A,libero_spatial,9,33,0,0
pg_A,libero_spatial,9,34,0,0
pg_A,libero_spatial,9,35,0,0
pg_A,libero_spatial,9,36,0,0
pg_A,libero_spatial,9,37,0,0
pg_A,libero_spatial,9,38,0,0
pg_A,libero_spatial,9,39,0,0
pg_P,libero_spatial,0,30,0,0
pg_P,libero_spatial,0,31,0,0
pg_P,libero_spatial,0,32,0,0
pg_P,libero_spatial,0,33,0,1
pg_P,libero_spatial,0,34,0,0
pg_P,libero_spatial,0,35,0,1
pg_P,libero_spatial,0,36,0,0
pg_P,libero_spatial,0,37,0,0
pg_P,libero_spatial,0,38,0,0
pg_P,libero_spatial,0,39,0,0
pg_P,libero_spatial,1,30,0,1
pg_P,libero_spatial,1,31,0,1
pg_P,libero_spatial,1,32,0,1
pg_P,libero_spatial,1,33,0,1
pg_P,libero_spatial,1,34,0,1
pg_P,libero_spatial,1,35,0,1
pg_P,libero_spatial,1,36,0,1
pg_P,libero_spatial,1,37,0,1
pg_P,libero_spatial,1,38,0,1
pg_P,libero_spatial,1,39,0,0
pg_P,libero_spatial,2,30,0,0
pg_P,libero_spatial,2,31,0,0
pg_P,libero_spatial,2,32,0,1
pg_P,libero_spatial,2,33,0,0
pg_P,libero_spatial,2,34,0,1
pg_P,libero_spatial,2,35,0,1
pg_P,libero_spatial,2,36,0,1
pg_P,libero_spatial,2,37,0,0
pg_P,libero_spatial,2,38,0,0
pg_P,libero_spatial,2,39,0,0
pg_P,libero_spatial,3,30,0,1
pg_P,libero_spatial,3,31,0,0
pg_P,libero_spatial,3,32,0,0
pg_P,libero_spatial,3,33,0,0
pg_P,libero_spatial,3,34,0,0
pg_P,libero_spatial,3,35,0,0
pg_P,libero_spatial,3,36,0,0
pg_P,libero_spatial,3,37,0,1
pg_P,libero_spatial,3,38,0,1
pg_P,libero_spatial,3,39,0,0
pg_P,libero_spatial,4,30,0,0
pg_P,libero_spatial,4,31,0,0
pg_P,libero_spatial,4,32,0,0
pg_P,libero_spatial,4,33,0,1
pg_P,libero_spatial,4,34,0,0
pg_P,libero_spatial,4,35,0,0
pg_P,libero_spatial,4,36,0,0
pg_P,libero_spatial,4,37,0,0
pg_P,libero_spatial,4,38,0,1
pg_P,libero_spatial,4,39,0,0
pg_P,libero_spatial,5,30,0,0
pg_P,libero_spatial,5,31,0,1
pg_P,libero_spatial,5,32,0,1
pg_P,libero_spatial,5,33,0,0
pg_P,libero_spatial,5,34,0,1
pg_P,libero_spatial,5,35,0,1
pg_P,libero_spatial,5,36,0,0
pg_P,libero_spatial,5,37,0,0
pg_P,libero_spatial,5,38,0,0
pg_P,libero_spatial,5,39,0,1
pg_P,libero_spatial,6,30,0,1
pg_P,libero_spatial,6,31,0,1
pg_P,libero_spatial,6,32,0,1
pg_P,libero_spatial,6,33,0,1
pg_P,libero_spatial,6,34,0,0
pg_P,libero_spatial,6,35,0,0
pg_P,libero_spatial,6,36,0,1
pg_P,libero_spatial,6,37,0,1
pg_P,libero_spatial,6,38,0,1
pg_P,libero_spatial,6,39,0,0
pg_P,libero_spatial,7,30,0,1
pg_P,libero_spatial,7,31,0,1
pg_P,libero_spatial,7,32,0,1
pg_P,libero_spatial,7,33,0,1
pg_P,libero_spatial,7,34,0,1
pg_P,libero_spatial,7,35,0,1
pg_P,libero_spatial,7,36,0,1
pg_P,libero_spatial,7,37,0,0
pg_P,libero_spatial,7,38,0,1
pg_P,libero_spatial,7,39,0,1
pg_P,libero_spatial,8,30,0,0
pg_P,libero_spatial,8,31,0,1
pg_P,libero_spatial,8,32,0,1
pg_P,libero_spatial,8,33,0,0
pg_P,libero_spatial,8,34,0,0
pg_P,libero_spatial,8,35,0,1
pg_P,libero_spatial,8,36,0,1
pg_P,libero_spatial,8,37,0,1
pg_P,libero_spatial,8,38,0,0
pg_P,libero_spatial,8,39,0,0
pg_P,libero_spatial,9,30,0,0
pg_P,libero_spatial,9,31,0,0
pg_P,libero_spatial,9,32,0,0
pg_P,libero_spatial,9,33,0,1
pg_P,libero_spatial,9,34,0,0
pg_P,libero_spatial,9,35,0,0
pg_P,libero_spatial,9,36,0,1
pg_P,libero_spatial,9,37,0,1
pg_P,libero_spatial,9,38,0,0
pg_P,libero_spatial,9,39,0,0


==> anc/release/outcomes/TAU0_p2g_rep1.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,10,1,0
he_A,libero_spatial,0,11,1,0
he_A,libero_spatial,0,12,1,0
he_A,libero_spatial,0,13,1,0
he_A,libero_spatial,0,14,1,0
he_A,libero_spatial,0,15,1,0
he_A,libero_spatial,0,16,1,1
he_A,libero_spatial,0,17,1,0
he_A,libero_spatial,0,18,1,0
he_A,libero_spatial,0,19,1,0
he_A,libero_spatial,1,10,1,0
he_A,libero_spatial,1,11,1,0
he_A,libero_spatial,1,12,1,0
he_A,libero_spatial,1,13,1,0
he_A,libero_spatial,1,14,1,0
he_A,libero_spatial,1,15,1,0
he_A,libero_spatial,1,16,1,0
he_A,libero_spatial,1,17,1,0
he_A,libero_spatial,1,18,1,0
he_A,libero_spatial,1,19,1,0
he_A,libero_spatial,2,10,1,1
he_A,libero_spatial,2,11,1,1
he_A,libero_spatial,2,12,1,1
he_A,libero_spatial,2,13,1,1
he_A,libero_spatial,2,14,1,1
he_A,libero_spatial,2,15,1,1
he_A,libero_spatial,2,16,1,1
he_A,libero_spatial,2,17,1,0
he_A,libero_spatial,2,18,1,1
he_A,libero_spatial,2,19,1,1
he_A,libero_spatial,3,10,1,0
he_A,libero_spatial,3,11,1,0
he_A,libero_spatial,3,12,1,1
he_A,libero_spatial,3,13,1,0
he_A,libero_spatial,3,14,1,1
he_A,libero_spatial,3,15,1,1
he_A,libero_spatial,3,16,1,1
he_A,libero_spatial,3,17,1,1
he_A,libero_spatial,3,18,1,1
he_A,libero_spatial,3,19,1,1
he_A,libero_spatial,4,10,1,1
he_A,libero_spatial,4,11,1,0
he_A,libero_spatial,4,12,1,1
he_A,libero_spatial,4,13,1,1
he_A,libero_spatial,4,14,1,1
he_A,libero_spatial,4,15,1,0
he_A,libero_spatial,4,16,1,0
he_A,libero_spatial,4,17,1,1
he_A,libero_spatial,4,18,1,1
he_A,libero_spatial,4,19,1,0
he_A,libero_spatial,5,10,1,0
he_A,libero_spatial,5,11,1,0
he_A,libero_spatial,5,12,1,1
he_A,libero_spatial,5,13,1,0
he_A,libero_spatial,5,14,1,1
he_A,libero_spatial,5,15,1,0
he_A,libero_spatial,5,16,1,0
he_A,libero_spatial,5,17,1,0
he_A,libero_spatial,5,18,1,0
he_A,libero_spatial,5,19,1,0
he_A,libero_spatial,6,10,1,1
he_A,libero_spatial,6,11,1,0
he_A,libero_spatial,6,12,1,0
he_A,libero_spatial,6,13,1,1
he_A,libero_spatial,6,14,1,0
he_A,libero_spatial,6,15,1,1
he_A,libero_spatial,6,16,1,1
he_A,libero_spatial,6,17,1,0
he_A,libero_spatial,6,18,1,1
he_A,libero_spatial,6,19,1,0
he_A,libero_spatial,7,10,1,0
he_A,libero_spatial,7,11,1,0
he_A,libero_spatial,7,12,1,1
he_A,libero_spatial,7,13,1,0
he_A,libero_spatial,7,14,1,0
he_A,libero_spatial,7,15,1,0
he_A,libero_spatial,7,16,1,0
he_A,libero_spatial,7,17,1,0
he_A,libero_spatial,7,18,1,0
he_A,libero_spatial,7,19,1,0
he_A,libero_spatial,8,10,1,0
he_A,libero_spatial,8,11,1,0
he_A,libero_spatial,8,12,1,0
he_A,libero_spatial,8,13,1,0
he_A,libero_spatial,8,14,1,0
he_A,libero_spatial,8,15,1,0
he_A,libero_spatial,8,16,1,0
he_A,libero_spatial,8,17,1,0
he_A,libero_spatial,8,18,1,0
he_A,libero_spatial,8,19,1,0
he_A,libero_spatial,9,10,1,0
he_A,libero_spatial,9,11,1,0
he_A,libero_spatial,9,12,1,0
he_A,libero_spatial,9,13,1,0
he_A,libero_spatial,9,14,1,0
he_A,libero_spatial,9,15,1,0
he_A,libero_spatial,9,16,1,0
he_A,libero_spatial,9,17,1,0
he_A,libero_spatial,9,18,1,0
he_A,libero_spatial,9,19,1,0
he_P,libero_spatial,0,10,1,0
he_P,libero_spatial,0,11,1,0
he_P,libero_spatial,0,12,1,0
he_P,libero_spatial,0,13,1,0
he_P,libero_spatial,0,14,1,0
he_P,libero_spatial,0,15,1,0
he_P,libero_spatial,0,16,1,0
he_P,libero_spatial,0,17,1,0
he_P,libero_spatial,0,18,1,0
he_P,libero_spatial,0,19,1,0
he_P,libero_spatial,1,10,1,1
he_P,libero_spatial,1,11,1,1
he_P,libero_spatial,1,12,1,1
he_P,libero_spatial,1,13,1,1
he_P,libero_spatial,1,14,1,1
he_P,libero_spatial,1,15,1,1
he_P,libero_spatial,1,16,1,1
he_P,libero_spatial,1,17,1,0
he_P,libero_spatial,1,18,1,0
he_P,libero_spatial,1,19,1,0
he_P,libero_spatial,2,10,1,1
he_P,libero_spatial,2,11,1,0
he_P,libero_spatial,2,12,1,1
he_P,libero_spatial,2,13,1,1
he_P,libero_spatial,2,14,1,0
he_P,libero_spatial,2,15,1,1
he_P,libero_spatial,2,16,1,1
he_P,libero_spatial,2,17,1,1
he_P,libero_spatial,2,18,1,0
he_P,libero_spatial,2,19,1,1
he_P,libero_spatial,3,10,1,0
he_P,libero_spatial,3,11,1,0
he_P,libero_spatial,3,12,1,0
he_P,libero_spatial,3,13,1,0
he_P,libero_spatial,3,14,1,0
he_P,libero_spatial,3,15,1,0
he_P,libero_spatial,3,16,1,0
he_P,libero_spatial,3,17,1,0
he_P,libero_spatial,3,18,1,0
he_P,libero_spatial,3,19,1,1
he_P,libero_spatial,4,10,1,1
he_P,libero_spatial,4,11,1,1
he_P,libero_spatial,4,12,1,0
he_P,libero_spatial,4,13,1,0
he_P,libero_spatial,4,14,1,0
he_P,libero_spatial,4,15,1,0
he_P,libero_spatial,4,16,1,1
he_P,libero_spatial,4,17,1,0
he_P,libero_spatial,4,18,1,1
he_P,libero_spatial,4,19,1,0
he_P,libero_spatial,5,10,1,0
he_P,libero_spatial,5,11,1,0
he_P,libero_spatial,5,12,1,0
he_P,libero_spatial,5,13,1,0
he_P,libero_spatial,5,14,1,0
he_P,libero_spatial,5,15,1,0
he_P,libero_spatial,5,16,1,0
he_P,libero_spatial,5,17,1,0
he_P,libero_spatial,5,18,1,0
he_P,libero_spatial,5,19,1,0
he_P,libero_spatial,6,10,1,0
he_P,libero_spatial,6,11,1,1
he_P,libero_spatial,6,12,1,0
he_P,libero_spatial,6,13,1,0
he_P,libero_spatial,6,14,1,0
he_P,libero_spatial,6,15,1,1
he_P,libero_spatial,6,16,1,0
he_P,libero_spatial,6,17,1,1
he_P,libero_spatial,6,18,1,0
he_P,libero_spatial,6,19,1,1
he_P,libero_spatial,7,10,1,0
he_P,libero_spatial,7,11,1,0
he_P,libero_spatial,7,12,1,1
he_P,libero_spatial,7,13,1,1
he_P,libero_spatial,7,14,1,0
he_P,libero_spatial,7,15,1,0
he_P,libero_spatial,7,16,1,1
he_P,libero_spatial,7,17,1,0
he_P,libero_spatial,7,18,1,0
he_P,libero_spatial,7,19,1,1
he_P,libero_spatial,8,10,1,0
he_P,libero_spatial,8,11,1,1
he_P,libero_spatial,8,12,1,1
he_P,libero_spatial,8,13,1,1
he_P,libero_spatial,8,14,1,0
he_P,libero_spatial,8,15,1,0
he_P,libero_spatial,8,16,1,0
he_P,libero_spatial,8,17,1,0
he_P,libero_spatial,8,18,1,0
he_P,libero_spatial,8,19,1,0
he_P,libero_spatial,9,10,1,0
he_P,libero_spatial,9,11,1,0
he_P,libero_spatial,9,12,1,1
he_P,libero_spatial,9,13,1,1
he_P,libero_spatial,9,14,1,0
he_P,libero_spatial,9,15,1,0
he_P,libero_spatial,9,16,1,0
he_P,libero_spatial,9,17,1,0
he_P,libero_spatial,9,18,1,1
he_P,libero_spatial,9,19,1,1
pg_A,libero_spatial,0,10,1,0
pg_A,libero_spatial,0,11,1,1
pg_A,libero_spatial,0,12,1,1
pg_A,libero_spatial,0,13,1,0
pg_A,libero_spatial,0,14,1,0
pg_A,libero_spatial,0,15,1,0
pg_A,libero_spatial,0,16,1,1
pg_A,libero_spatial,0,17,1,1
pg_A,libero_spatial,0,18,1,0
pg_A,libero_spatial,0,19,1,1
pg_A,libero_spatial,1,10,1,0
pg_A,libero_spatial,1,11,1,0
pg_A,libero_spatial,1,12,1,0
pg_A,libero_spatial,1,13,1,0
pg_A,libero_spatial,1,14,1,1
pg_A,libero_spatial,1,15,1,0
pg_A,libero_spatial,1,16,1,0
pg_A,libero_spatial,1,17,1,0
pg_A,libero_spatial,1,18,1,0
pg_A,libero_spatial,1,19,1,0
pg_A,libero_spatial,2,10,1,1
pg_A,libero_spatial,2,11,1,1
pg_A,libero_spatial,2,12,1,1
pg_A,libero_spatial,2,13,1,1
pg_A,libero_spatial,2,14,1,1
pg_A,libero_spatial,2,15,1,1
pg_A,libero_spatial,2,16,1,1
pg_A,libero_spatial,2,17,1,1
pg_A,libero_spatial,2,18,1,1
pg_A,libero_spatial,2,19,1,1
pg_A,libero_spatial,3,10,1,1
pg_A,libero_spatial,3,11,1,1
pg_A,libero_spatial,3,12,1,1
pg_A,libero_spatial,3,13,1,1
pg_A,libero_spatial,3,14,1,1
pg_A,libero_spatial,3,15,1,1
pg_A,libero_spatial,3,16,1,0
pg_A,libero_spatial,3,17,1,1
pg_A,libero_spatial,3,18,1,1
pg_A,libero_spatial,3,19,1,1
pg_A,libero_spatial,4,10,1,1
pg_A,libero_spatial,4,11,1,1
pg_A,libero_spatial,4,12,1,1
pg_A,libero_spatial,4,13,1,1
pg_A,libero_spatial,4,14,1,1
pg_A,libero_spatial,4,15,1,1
pg_A,libero_spatial,4,16,1,1
pg_A,libero_spatial,4,17,1,1
pg_A,libero_spatial,4,18,1,1
pg_A,libero_spatial,4,19,1,1
pg_A,libero_spatial,5,10,1,0
pg_A,libero_spatial,5,11,1,0
pg_A,libero_spatial,5,12,1,1
pg_A,libero_spatial,5,13,1,1
pg_A,libero_spatial,5,14,1,1
pg_A,libero_spatial,5,15,1,1
pg_A,libero_spatial,5,16,1,0
pg_A,libero_spatial,5,17,1,1
pg_A,libero_spatial,5,18,1,0
pg_A,libero_spatial,5,19,1,0
pg_A,libero_spatial,6,10,1,1
pg_A,libero_spatial,6,11,1,1
pg_A,libero_spatial,6,12,1,1
pg_A,libero_spatial,6,13,1,1
pg_A,libero_spatial,6,14,1,1
pg_A,libero_spatial,6,15,1,1
pg_A,libero_spatial,6,16,1,1
pg_A,libero_spatial,6,17,1,1
pg_A,libero_spatial,6,18,1,1
pg_A,libero_spatial,6,19,1,1
pg_A,libero_spatial,7,10,1,1
pg_A,libero_spatial,7,11,1,0
pg_A,libero_spatial,7,12,1,1
pg_A,libero_spatial,7,13,1,1
pg_A,libero_spatial,7,14,1,1
pg_A,libero_spatial,7,15,1,0
pg_A,libero_spatial,7,16,1,0
pg_A,libero_spatial,7,17,1,1
pg_A,libero_spatial,7,18,1,1
pg_A,libero_spatial,7,19,1,1
pg_A,libero_spatial,8,10,1,1
pg_A,libero_spatial,8,11,1,1
pg_A,libero_spatial,8,12,1,1
pg_A,libero_spatial,8,13,1,0
pg_A,libero_spatial,8,14,1,1
pg_A,libero_spatial,8,15,1,0
pg_A,libero_spatial,8,16,1,1
pg_A,libero_spatial,8,17,1,1
pg_A,libero_spatial,8,18,1,1
pg_A,libero_spatial,8,19,1,1
pg_A,libero_spatial,9,10,1,0
pg_A,libero_spatial,9,11,1,0
pg_A,libero_spatial,9,12,1,0
pg_A,libero_spatial,9,13,1,0
pg_A,libero_spatial,9,14,1,0
pg_A,libero_spatial,9,15,1,0
pg_A,libero_spatial,9,16,1,0
pg_A,libero_spatial,9,17,1,0
pg_A,libero_spatial,9,18,1,0
pg_A,libero_spatial,9,19,1,1
pg_P,libero_spatial,0,10,1,0
pg_P,libero_spatial,0,11,1,1
pg_P,libero_spatial,0,12,1,0
pg_P,libero_spatial,0,13,1,0
pg_P,libero_spatial,0,14,1,0
pg_P,libero_spatial,0,15,1,0
pg_P,libero_spatial,0,16,1,1
pg_P,libero_spatial,0,17,1,1
pg_P,libero_spatial,0,18,1,0
pg_P,libero_spatial,0,19,1,0
pg_P,libero_spatial,1,10,1,1
pg_P,libero_spatial,1,11,1,0
pg_P,libero_spatial,1,12,1,0
pg_P,libero_spatial,1,13,1,0
pg_P,libero_spatial,1,14,1,1
pg_P,libero_spatial,1,15,1,1
pg_P,libero_spatial,1,16,1,1
pg_P,libero_spatial,1,17,1,1
pg_P,libero_spatial,1,18,1,1
pg_P,libero_spatial,1,19,1,1
pg_P,libero_spatial,2,10,1,1
pg_P,libero_spatial,2,11,1,1
pg_P,libero_spatial,2,12,1,1
pg_P,libero_spatial,2,13,1,1
pg_P,libero_spatial,2,14,1,0
pg_P,libero_spatial,2,15,1,1
pg_P,libero_spatial,2,16,1,1
pg_P,libero_spatial,2,17,1,1
pg_P,libero_spatial,2,18,1,0
pg_P,libero_spatial,2,19,1,1
pg_P,libero_spatial,3,10,1,0
pg_P,libero_spatial,3,11,1,0
pg_P,libero_spatial,3,12,1,0
pg_P,libero_spatial,3,13,1,0
pg_P,libero_spatial,3,14,1,0
pg_P,libero_spatial,3,15,1,0
pg_P,libero_spatial,3,16,1,0
pg_P,libero_spatial,3,17,1,0
pg_P,libero_spatial,3,18,1,0
pg_P,libero_spatial,3,19,1,0
pg_P,libero_spatial,4,10,1,0
pg_P,libero_spatial,4,11,1,0
pg_P,libero_spatial,4,12,1,0
pg_P,libero_spatial,4,13,1,0
pg_P,libero_spatial,4,14,1,0
pg_P,libero_spatial,4,15,1,0
pg_P,libero_spatial,4,16,1,0
pg_P,libero_spatial,4,17,1,0
pg_P,libero_spatial,4,18,1,0
pg_P,libero_spatial,4,19,1,0
pg_P,libero_spatial,5,10,1,1
pg_P,libero_spatial,5,11,1,0
pg_P,libero_spatial,5,12,1,1
pg_P,libero_spatial,5,13,1,0
pg_P,libero_spatial,5,14,1,1
pg_P,libero_spatial,5,15,1,0
pg_P,libero_spatial,5,16,1,0
pg_P,libero_spatial,5,17,1,0
pg_P,libero_spatial,5,18,1,1
pg_P,libero_spatial,5,19,1,1
pg_P,libero_spatial,6,10,1,0
pg_P,libero_spatial,6,11,1,1
pg_P,libero_spatial,6,12,1,1
pg_P,libero_spatial,6,13,1,1
pg_P,libero_spatial,6,14,1,0
pg_P,libero_spatial,6,15,1,1
pg_P,libero_spatial,6,16,1,1
pg_P,libero_spatial,6,17,1,0
pg_P,libero_spatial,6,18,1,1
pg_P,libero_spatial,6,19,1,1
pg_P,libero_spatial,7,10,1,1
pg_P,libero_spatial,7,11,1,1
pg_P,libero_spatial,7,12,1,1
pg_P,libero_spatial,7,13,1,1
pg_P,libero_spatial,7,14,1,1
pg_P,libero_spatial,7,15,1,1
pg_P,libero_spatial,7,16,1,0
pg_P,libero_spatial,7,17,1,1
pg_P,libero_spatial,7,18,1,1
pg_P,libero_spatial,7,19,1,1
pg_P,libero_spatial,8,10,1,0
pg_P,libero_spatial,8,11,1,0
pg_P,libero_spatial,8,12,1,1
pg_P,libero_spatial,8,13,1,0
pg_P,libero_spatial,8,14,1,1
pg_P,libero_spatial,8,15,1,0
pg_P,libero_spatial,8,16,1,1
pg_P,libero_spatial,8,17,1,0
pg_P,libero_spatial,8,18,1,1
pg_P,libero_spatial,8,19,1,1
pg_P,libero_spatial,9,10,1,1
pg_P,libero_spatial,9,11,1,0
pg_P,libero_spatial,9,12,1,1
pg_P,libero_spatial,9,13,1,1
pg_P,libero_spatial,9,14,1,0
pg_P,libero_spatial,9,15,1,0
pg_P,libero_spatial,9,16,1,1
pg_P,libero_spatial,9,17,1,1
pg_P,libero_spatial,9,18,1,1
pg_P,libero_spatial,9,19,1,0
he_dt,libero_spatial,0,10,1,0
he_dt,libero_spatial,0,11,1,0
he_dt,libero_spatial,0,12,1,0
he_dt,libero_spatial,0,13,1,0
he_dt,libero_spatial,0,14,1,0
he_dt,libero_spatial,0,15,1,0
he_dt,libero_spatial,0,16,1,0
he_dt,libero_spatial,0,17,1,0
he_dt,libero_spatial,0,18,1,0
he_dt,libero_spatial,0,19,1,0
he_dt,libero_spatial,1,10,1,0
he_dt,libero_spatial,1,11,1,0
he_dt,libero_spatial,1,12,1,0
he_dt,libero_spatial,1,13,1,0
he_dt,libero_spatial,1,14,1,1
he_dt,libero_spatial,1,15,1,0
he_dt,libero_spatial,1,16,1,0
he_dt,libero_spatial,1,17,1,0
he_dt,libero_spatial,1,18,1,0
he_dt,libero_spatial,1,19,1,0
he_dt,libero_spatial,2,10,1,1
he_dt,libero_spatial,2,11,1,1
he_dt,libero_spatial,2,12,1,1
he_dt,libero_spatial,2,13,1,1
he_dt,libero_spatial,2,14,1,0
he_dt,libero_spatial,2,15,1,1
he_dt,libero_spatial,2,16,1,1
he_dt,libero_spatial,2,17,1,0
he_dt,libero_spatial,2,18,1,1
he_dt,libero_spatial,2,19,1,1
he_dt,libero_spatial,3,10,1,0
he_dt,libero_spatial,3,11,1,0
he_dt,libero_spatial,3,12,1,0
he_dt,libero_spatial,3,13,1,0
he_dt,libero_spatial,3,14,1,0
he_dt,libero_spatial,3,15,1,0
he_dt,libero_spatial,3,16,1,0
he_dt,libero_spatial,3,17,1,0
he_dt,libero_spatial,3,18,1,0
he_dt,libero_spatial,3,19,1,0
he_dt,libero_spatial,4,10,1,1
he_dt,libero_spatial,4,11,1,0
he_dt,libero_spatial,4,12,1,0
he_dt,libero_spatial,4,13,1,0
he_dt,libero_spatial,4,14,1,0
he_dt,libero_spatial,4,15,1,0
he_dt,libero_spatial,4,16,1,0
he_dt,libero_spatial,4,17,1,0
he_dt,libero_spatial,4,18,1,1
he_dt,libero_spatial,4,19,1,1
he_dt,libero_spatial,5,10,1,0
he_dt,libero_spatial,5,11,1,0
he_dt,libero_spatial,5,12,1,0
he_dt,libero_spatial,5,13,1,0
he_dt,libero_spatial,5,14,1,0
he_dt,libero_spatial,5,15,1,0
he_dt,libero_spatial,5,16,1,0
he_dt,libero_spatial,5,17,1,0
he_dt,libero_spatial,5,18,1,0
he_dt,libero_spatial,5,19,1,0
he_dt,libero_spatial,6,10,1,0
he_dt,libero_spatial,6,11,1,1
he_dt,libero_spatial,6,12,1,1
he_dt,libero_spatial,6,13,1,0
he_dt,libero_spatial,6,14,1,0
he_dt,libero_spatial,6,15,1,0
he_dt,libero_spatial,6,16,1,1
he_dt,libero_spatial,6,17,1,0
he_dt,libero_spatial,6,18,1,0
he_dt,libero_spatial,6,19,1,0
he_dt,libero_spatial,7,10,1,1
he_dt,libero_spatial,7,11,1,0
he_dt,libero_spatial,7,12,1,0
he_dt,libero_spatial,7,13,1,1
he_dt,libero_spatial,7,14,1,0
he_dt,libero_spatial,7,15,1,1
he_dt,libero_spatial,7,16,1,0
he_dt,libero_spatial,7,17,1,1
he_dt,libero_spatial,7,18,1,1
he_dt,libero_spatial,7,19,1,1
he_dt,libero_spatial,8,10,1,0
he_dt,libero_spatial,8,11,1,0
he_dt,libero_spatial,8,12,1,0
he_dt,libero_spatial,8,13,1,0
he_dt,libero_spatial,8,14,1,0
he_dt,libero_spatial,8,15,1,0
he_dt,libero_spatial,8,16,1,0
he_dt,libero_spatial,8,17,1,0
he_dt,libero_spatial,8,18,1,1
he_dt,libero_spatial,8,19,1,0
he_dt,libero_spatial,9,10,1,1
he_dt,libero_spatial,9,11,1,0
he_dt,libero_spatial,9,12,1,0
he_dt,libero_spatial,9,13,1,0
he_dt,libero_spatial,9,14,1,0
he_dt,libero_spatial,9,15,1,0
he_dt,libero_spatial,9,16,1,0
he_dt,libero_spatial,9,17,1,0
he_dt,libero_spatial,9,18,1,0
he_dt,libero_spatial,9,19,1,0
he_brp,libero_spatial,0,10,1,0
he_brp,libero_spatial,0,11,1,0
he_brp,libero_spatial,0,12,1,0
he_brp,libero_spatial,0,13,1,0
he_brp,libero_spatial,0,14,1,0
he_brp,libero_spatial,0,15,1,0
he_brp,libero_spatial,0,16,1,0
he_brp,libero_spatial,0,17,1,0
he_brp,libero_spatial,0,18,1,0
he_brp,libero_spatial,0,19,1,0
he_brp,libero_spatial,1,10,1,0
he_brp,libero_spatial,1,11,1,1
he_brp,libero_spatial,1,12,1,0
he_brp,libero_spatial,1,13,1,0
he_brp,libero_spatial,1,14,1,0
he_brp,libero_spatial,1,15,1,1
he_brp,libero_spatial,1,16,1,1
he_brp,libero_spatial,1,17,1,1
he_brp,libero_spatial,1,18,1,0
he_brp,libero_spatial,1,19,1,0
he_brp,libero_spatial,2,10,1,1
he_brp,libero_spatial,2,11,1,1
he_brp,libero_spatial,2,12,1,1
he_brp,libero_spatial,2,13,1,1
he_brp,libero_spatial,2,14,1,1
he_brp,libero_spatial,2,15,1,1
he_brp,libero_spatial,2,16,1,1
he_brp,libero_spatial,2,17,1,1
he_brp,libero_spatial,2,18,1,1
he_brp,libero_spatial,2,19,1,1
he_brp,libero_spatial,3,10,1,0
he_brp,libero_spatial,3,11,1,0
he_brp,libero_spatial,3,12,1,1
he_brp,libero_spatial,3,13,1,0
he_brp,libero_spatial,3,14,1,0
he_brp,libero_spatial,3,15,1,0
he_brp,libero_spatial,3,16,1,0
he_brp,libero_spatial,3,17,1,0
he_brp,libero_spatial,3,18,1,0
he_brp,libero_spatial,3,19,1,0
he_brp,libero_spatial,4,10,1,0
he_brp,libero_spatial,4,11,1,0
he_brp,libero_spatial,4,12,1,0
he_brp,libero_spatial,4,13,1,1
he_brp,libero_spatial,4,14,1,1
he_brp,libero_spatial,4,15,1,0
he_brp,libero_spatial,4,16,1,1
he_brp,libero_spatial,4,17,1,0
he_brp,libero_spatial,4,18,1,0
he_brp,libero_spatial,4,19,1,0
he_brp,libero_spatial,5,10,1,0
he_brp,libero_spatial,5,11,1,0
he_brp,libero_spatial,5,12,1,0
he_brp,libero_spatial,5,13,1,0
he_brp,libero_spatial,5,14,1,0
he_brp,libero_spatial,5,15,1,0
he_brp,libero_spatial,5,16,1,0
he_brp,libero_spatial,5,17,1,0
he_brp,libero_spatial,5,18,1,0
he_brp,libero_spatial,5,19,1,0
he_brp,libero_spatial,6,10,1,1
he_brp,libero_spatial,6,11,1,1
he_brp,libero_spatial,6,12,1,1
he_brp,libero_spatial,6,13,1,1
he_brp,libero_spatial,6,14,1,1
he_brp,libero_spatial,6,15,1,1
he_brp,libero_spatial,6,16,1,1
he_brp,libero_spatial,6,17,1,1
he_brp,libero_spatial,6,18,1,1
he_brp,libero_spatial,6,19,1,1
he_brp,libero_spatial,7,10,1,1
he_brp,libero_spatial,7,11,1,1
he_brp,libero_spatial,7,12,1,1
he_brp,libero_spatial,7,13,1,1
he_brp,libero_spatial,7,14,1,1
he_brp,libero_spatial,7,15,1,0
he_brp,libero_spatial,7,16,1,1
he_brp,libero_spatial,7,17,1,1
he_brp,libero_spatial,7,18,1,1
he_brp,libero_spatial,7,19,1,1
he_brp,libero_spatial,8,10,1,0
he_brp,libero_spatial,8,11,1,0
he_brp,libero_spatial,8,12,1,0
he_brp,libero_spatial,8,13,1,0
he_brp,libero_spatial,8,14,1,0
he_brp,libero_spatial,8,15,1,0
he_brp,libero_spatial,8,16,1,0
he_brp,libero_spatial,8,17,1,0
he_brp,libero_spatial,8,18,1,0
he_brp,libero_spatial,8,19,1,0
he_brp,libero_spatial,9,10,1,1
he_brp,libero_spatial,9,11,1,0
he_brp,libero_spatial,9,12,1,0
he_brp,libero_spatial,9,13,1,0
he_brp,libero_spatial,9,14,1,0
he_brp,libero_spatial,9,15,1,0
he_brp,libero_spatial,9,16,1,0
he_brp,libero_spatial,9,17,1,1
he_brp,libero_spatial,9,18,1,0
he_brp,libero_spatial,9,19,1,0
pg_dt,libero_spatial,0,10,1,0
pg_dt,libero_spatial,0,11,1,0
pg_dt,libero_spatial,0,12,1,0
pg_dt,libero_spatial,0,13,1,0
pg_dt,libero_spatial,0,14,1,0
pg_dt,libero_spatial,0,15,1,0
pg_dt,libero_spatial,0,16,1,0
pg_dt,libero_spatial,0,17,1,0
pg_dt,libero_spatial,0,18,1,0
pg_dt,libero_spatial,0,19,1,0
pg_dt,libero_spatial,1,10,1,0
pg_dt,libero_spatial,1,11,1,0
pg_dt,libero_spatial,1,12,1,0
pg_dt,libero_spatial,1,13,1,0
pg_dt,libero_spatial,1,14,1,1
pg_dt,libero_spatial,1,15,1,0
pg_dt,libero_spatial,1,16,1,0
pg_dt,libero_spatial,1,17,1,0
pg_dt,libero_spatial,1,18,1,0
pg_dt,libero_spatial,1,19,1,0
pg_dt,libero_spatial,2,10,1,1
pg_dt,libero_spatial,2,11,1,0
pg_dt,libero_spatial,2,12,1,1
pg_dt,libero_spatial,2,13,1,1
pg_dt,libero_spatial,2,14,1,0
pg_dt,libero_spatial,2,15,1,1
pg_dt,libero_spatial,2,16,1,1
pg_dt,libero_spatial,2,17,1,1
pg_dt,libero_spatial,2,18,1,0
pg_dt,libero_spatial,2,19,1,1
pg_dt,libero_spatial,3,10,1,0
pg_dt,libero_spatial,3,11,1,0
pg_dt,libero_spatial,3,12,1,0
pg_dt,libero_spatial,3,13,1,0
pg_dt,libero_spatial,3,14,1,0
pg_dt,libero_spatial,3,15,1,0
pg_dt,libero_spatial,3,16,1,0
pg_dt,libero_spatial,3,17,1,0
pg_dt,libero_spatial,3,18,1,0
pg_dt,libero_spatial,3,19,1,0
pg_dt,libero_spatial,4,10,1,1
pg_dt,libero_spatial,4,11,1,0
pg_dt,libero_spatial,4,12,1,0
pg_dt,libero_spatial,4,13,1,0
pg_dt,libero_spatial,4,14,1,1
pg_dt,libero_spatial,4,15,1,0
pg_dt,libero_spatial,4,16,1,0
pg_dt,libero_spatial,4,17,1,0
pg_dt,libero_spatial,4,18,1,0
pg_dt,libero_spatial,4,19,1,0
pg_dt,libero_spatial,5,10,1,0
pg_dt,libero_spatial,5,11,1,0
pg_dt,libero_spatial,5,12,1,0
pg_dt,libero_spatial,5,13,1,0
pg_dt,libero_spatial,5,14,1,0
pg_dt,libero_spatial,5,15,1,0
pg_dt,libero_spatial,5,16,1,0
pg_dt,libero_spatial,5,17,1,0
pg_dt,libero_spatial,5,18,1,0
pg_dt,libero_spatial,5,19,1,0
pg_dt,libero_spatial,6,10,1,1
pg_dt,libero_spatial,6,11,1,1
pg_dt,libero_spatial,6,12,1,1
pg_dt,libero_spatial,6,13,1,1
pg_dt,libero_spatial,6,14,1,1
pg_dt,libero_spatial,6,15,1,1
pg_dt,libero_spatial,6,16,1,1
pg_dt,libero_spatial,6,17,1,0
pg_dt,libero_spatial,6,18,1,1
pg_dt,libero_spatial,6,19,1,0
pg_dt,libero_spatial,7,10,1,1
pg_dt,libero_spatial,7,11,1,1
pg_dt,libero_spatial,7,12,1,0
pg_dt,libero_spatial,7,13,1,1
pg_dt,libero_spatial,7,14,1,0
pg_dt,libero_spatial,7,15,1,1
pg_dt,libero_spatial,7,16,1,0
pg_dt,libero_spatial,7,17,1,1
pg_dt,libero_spatial,7,18,1,1
pg_dt,libero_spatial,7,19,1,1
pg_dt,libero_spatial,8,10,1,0
pg_dt,libero_spatial,8,11,1,0
pg_dt,libero_spatial,8,12,1,0
pg_dt,libero_spatial,8,13,1,0
pg_dt,libero_spatial,8,14,1,0
pg_dt,libero_spatial,8,15,1,0
pg_dt,libero_spatial,8,16,1,0
pg_dt,libero_spatial,8,17,1,0
pg_dt,libero_spatial,8,18,1,0
pg_dt,libero_spatial,8,19,1,1
pg_dt,libero_spatial,9,10,1,1
pg_dt,libero_spatial,9,11,1,0
pg_dt,libero_spatial,9,12,1,0
pg_dt,libero_spatial,9,13,1,0
pg_dt,libero_spatial,9,14,1,0
pg_dt,libero_spatial,9,15,1,0
pg_dt,libero_spatial,9,16,1,0
pg_dt,libero_spatial,9,17,1,0
pg_dt,libero_spatial,9,18,1,0
pg_dt,libero_spatial,9,19,1,0
pg_brp,libero_spatial,0,10,1,0
pg_brp,libero_spatial,0,11,1,1
pg_brp,libero_spatial,0,12,1,0
pg_brp,libero_spatial,0,13,1,0
pg_brp,libero_spatial,0,14,1,0
pg_brp,libero_spatial,0,15,1,0
pg_brp,libero_spatial,0,16,1,1
pg_brp,libero_spatial,0,17,1,0
pg_brp,libero_spatial,0,18,1,0
pg_brp,libero_spatial,0,19,1,0
pg_brp,libero_spatial,1,10,1,0
pg_brp,libero_spatial,1,11,1,0
pg_brp,libero_spatial,1,12,1,0
pg_brp,libero_spatial,1,13,1,0
pg_brp,libero_spatial,1,14,1,1
pg_brp,libero_spatial,1,15,1,0
pg_brp,libero_spatial,1,16,1,1
pg_brp,libero_spatial,1,17,1,1
pg_brp,libero_spatial,1,18,1,0
pg_brp,libero_spatial,1,19,1,0
pg_brp,libero_spatial,2,10,1,1
pg_brp,libero_spatial,2,11,1,1
pg_brp,libero_spatial,2,12,1,1
pg_brp,libero_spatial,2,13,1,1
pg_brp,libero_spatial,2,14,1,0
pg_brp,libero_spatial,2,15,1,1
pg_brp,libero_spatial,2,16,1,1
pg_brp,libero_spatial,2,17,1,1
pg_brp,libero_spatial,2,18,1,1
pg_brp,libero_spatial,2,19,1,1
pg_brp,libero_spatial,3,10,1,0
pg_brp,libero_spatial,3,11,1,1
pg_brp,libero_spatial,3,12,1,1
pg_brp,libero_spatial,3,13,1,0
pg_brp,libero_spatial,3,14,1,1
pg_brp,libero_spatial,3,15,1,1
pg_brp,libero_spatial,3,16,1,0
pg_brp,libero_spatial,3,17,1,1
pg_brp,libero_spatial,3,18,1,1
pg_brp,libero_spatial,3,19,1,1
pg_brp,libero_spatial,4,10,1,0
pg_brp,libero_spatial,4,11,1,1
pg_brp,libero_spatial,4,12,1,0
pg_brp,libero_spatial,4,13,1,0
pg_brp,libero_spatial,4,14,1,0
pg_brp,libero_spatial,4,15,1,0
pg_brp,libero_spatial,4,16,1,1
pg_brp,libero_spatial,4,17,1,0
pg_brp,libero_spatial,4,18,1,0
pg_brp,libero_spatial,4,19,1,0
pg_brp,libero_spatial,5,10,1,0
pg_brp,libero_spatial,5,11,1,0
pg_brp,libero_spatial,5,12,1,0
pg_brp,libero_spatial,5,13,1,0
pg_brp,libero_spatial,5,14,1,0
pg_brp,libero_spatial,5,15,1,1
pg_brp,libero_spatial,5,16,1,0
pg_brp,libero_spatial,5,17,1,0
pg_brp,libero_spatial,5,18,1,0
pg_brp,libero_spatial,5,19,1,0
pg_brp,libero_spatial,6,10,1,0
pg_brp,libero_spatial,6,11,1,0
pg_brp,libero_spatial,6,12,1,1
pg_brp,libero_spatial,6,13,1,1
pg_brp,libero_spatial,6,14,1,1
pg_brp,libero_spatial,6,15,1,0
pg_brp,libero_spatial,6,16,1,1
pg_brp,libero_spatial,6,17,1,1
pg_brp,libero_spatial,6,18,1,1
pg_brp,libero_spatial,6,19,1,0
pg_brp,libero_spatial,7,10,1,0
pg_brp,libero_spatial,7,11,1,0
pg_brp,libero_spatial,7,12,1,1
pg_brp,libero_spatial,7,13,1,0
pg_brp,libero_spatial,7,14,1,1
pg_brp,libero_spatial,7,15,1,0
pg_brp,libero_spatial,7,16,1,0
pg_brp,libero_spatial,7,17,1,0
pg_brp,libero_spatial,7,18,1,1
pg_brp,libero_spatial,7,19,1,1
pg_brp,libero_spatial,8,10,1,0
pg_brp,libero_spatial,8,11,1,0
pg_brp,libero_spatial,8,12,1,0
pg_brp,libero_spatial,8,13,1,1
pg_brp,libero_spatial,8,14,1,0
pg_brp,libero_spatial,8,15,1,0
pg_brp,libero_spatial,8,16,1,0
pg_brp,libero_spatial,8,17,1,0
pg_brp,libero_spatial,8,18,1,0
pg_brp,libero_spatial,8,19,1,0
pg_brp,libero_spatial,9,10,1,0
pg_brp,libero_spatial,9,11,1,0
pg_brp,libero_spatial,9,12,1,0
pg_brp,libero_spatial,9,13,1,0
pg_brp,libero_spatial,9,14,1,0
pg_brp,libero_spatial,9,15,1,0
pg_brp,libero_spatial,9,16,1,0
pg_brp,libero_spatial,9,17,1,0
pg_brp,libero_spatial,9,18,1,0
pg_brp,libero_spatial,9,19,1,0


==> anc/release/outcomes/TAU0_p2g_rep2.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,20,2,1
he_A,libero_spatial,0,21,2,1
he_A,libero_spatial,0,22,2,1
he_A,libero_spatial,0,23,2,1
he_A,libero_spatial,0,24,2,0
he_A,libero_spatial,0,25,2,1
he_A,libero_spatial,0,26,2,1
he_A,libero_spatial,0,27,2,1
he_A,libero_spatial,0,28,2,1
he_A,libero_spatial,0,29,2,0
he_A,libero_spatial,1,20,2,0
he_A,libero_spatial,1,21,2,0
he_A,libero_spatial,1,22,2,0
he_A,libero_spatial,1,23,2,0
he_A,libero_spatial,1,24,2,0
he_A,libero_spatial,1,25,2,0
he_A,libero_spatial,1,26,2,0
he_A,libero_spatial,1,27,2,0
he_A,libero_spatial,1,28,2,0
he_A,libero_spatial,1,29,2,0
he_A,libero_spatial,2,20,2,1
he_A,libero_spatial,2,21,2,0
he_A,libero_spatial,2,22,2,1
he_A,libero_spatial,2,23,2,1
he_A,libero_spatial,2,24,2,1
he_A,libero_spatial,2,25,2,1
he_A,libero_spatial,2,26,2,1
he_A,libero_spatial,2,27,2,1
he_A,libero_spatial,2,28,2,1
he_A,libero_spatial,2,29,2,1
he_A,libero_spatial,3,20,2,1
he_A,libero_spatial,3,21,2,0
he_A,libero_spatial,3,22,2,0
he_A,libero_spatial,3,23,2,0
he_A,libero_spatial,3,24,2,1
he_A,libero_spatial,3,25,2,0
he_A,libero_spatial,3,26,2,0
he_A,libero_spatial,3,27,2,1
he_A,libero_spatial,3,28,2,0
he_A,libero_spatial,3,29,2,0
he_A,libero_spatial,4,20,2,0
he_A,libero_spatial,4,21,2,0
he_A,libero_spatial,4,22,2,0
he_A,libero_spatial,4,23,2,0
he_A,libero_spatial,4,24,2,1
he_A,libero_spatial,4,25,2,0
he_A,libero_spatial,4,26,2,0
he_A,libero_spatial,4,27,2,0
he_A,libero_spatial,4,28,2,1
he_A,libero_spatial,4,29,2,1
he_A,libero_spatial,5,20,2,1
he_A,libero_spatial,5,21,2,0
he_A,libero_spatial,5,22,2,0
he_A,libero_spatial,5,23,2,1
he_A,libero_spatial,5,24,2,1
he_A,libero_spatial,5,25,2,1
he_A,libero_spatial,5,26,2,0
he_A,libero_spatial,5,27,2,0
he_A,libero_spatial,5,28,2,0
he_A,libero_spatial,5,29,2,0
he_A,libero_spatial,6,20,2,0
he_A,libero_spatial,6,21,2,0
he_A,libero_spatial,6,22,2,0
he_A,libero_spatial,6,23,2,1
he_A,libero_spatial,6,24,2,0
he_A,libero_spatial,6,25,2,1
he_A,libero_spatial,6,26,2,0
he_A,libero_spatial,6,27,2,0
he_A,libero_spatial,6,28,2,0
he_A,libero_spatial,6,29,2,1
he_A,libero_spatial,7,20,2,0
he_A,libero_spatial,7,21,2,0
he_A,libero_spatial,7,22,2,0
he_A,libero_spatial,7,23,2,0
he_A,libero_spatial,7,24,2,0
he_A,libero_spatial,7,25,2,0
he_A,libero_spatial,7,26,2,0
he_A,libero_spatial,7,27,2,0
he_A,libero_spatial,7,28,2,0
he_A,libero_spatial,7,29,2,0
he_A,libero_spatial,8,20,2,0
he_A,libero_spatial,8,21,2,0
he_A,libero_spatial,8,22,2,0
he_A,libero_spatial,8,23,2,0
he_A,libero_spatial,8,24,2,0
he_A,libero_spatial,8,25,2,0
he_A,libero_spatial,8,26,2,0
he_A,libero_spatial,8,27,2,0
he_A,libero_spatial,8,28,2,0
he_A,libero_spatial,8,29,2,0
he_A,libero_spatial,9,20,2,0
he_A,libero_spatial,9,21,2,0
he_A,libero_spatial,9,22,2,0
he_A,libero_spatial,9,23,2,0
he_A,libero_spatial,9,24,2,0
he_A,libero_spatial,9,25,2,0
he_A,libero_spatial,9,26,2,0
he_A,libero_spatial,9,27,2,0
he_A,libero_spatial,9,28,2,0
he_A,libero_spatial,9,29,2,0
he_P,libero_spatial,0,20,2,0
he_P,libero_spatial,0,21,2,0
he_P,libero_spatial,0,22,2,1
he_P,libero_spatial,0,23,2,0
he_P,libero_spatial,0,24,2,0
he_P,libero_spatial,0,25,2,1
he_P,libero_spatial,0,26,2,0
he_P,libero_spatial,0,27,2,1
he_P,libero_spatial,0,28,2,0
he_P,libero_spatial,0,29,2,0
he_P,libero_spatial,1,20,2,0
he_P,libero_spatial,1,21,2,0
he_P,libero_spatial,1,22,2,0
he_P,libero_spatial,1,23,2,0
he_P,libero_spatial,1,24,2,1
he_P,libero_spatial,1,25,2,0
he_P,libero_spatial,1,26,2,0
he_P,libero_spatial,1,27,2,0
he_P,libero_spatial,1,28,2,0
he_P,libero_spatial,1,29,2,1
he_P,libero_spatial,2,20,2,0
he_P,libero_spatial,2,21,2,1
he_P,libero_spatial,2,22,2,0
he_P,libero_spatial,2,23,2,0
he_P,libero_spatial,2,24,2,0
he_P,libero_spatial,2,25,2,1
he_P,libero_spatial,2,26,2,1
he_P,libero_spatial,2,27,2,1
he_P,libero_spatial,2,28,2,1
he_P,libero_spatial,2,29,2,1
he_P,libero_spatial,3,20,2,1
he_P,libero_spatial,3,21,2,0
he_P,libero_spatial,3,22,2,1
he_P,libero_spatial,3,23,2,0
he_P,libero_spatial,3,24,2,0
he_P,libero_spatial,3,25,2,0
he_P,libero_spatial,3,26,2,1
he_P,libero_spatial,3,27,2,0
he_P,libero_spatial,3,28,2,0
he_P,libero_spatial,3,29,2,0
he_P,libero_spatial,4,20,2,0
he_P,libero_spatial,4,21,2,0
he_P,libero_spatial,4,22,2,1
he_P,libero_spatial,4,23,2,0
he_P,libero_spatial,4,24,2,0
he_P,libero_spatial,4,25,2,0
he_P,libero_spatial,4,26,2,1
he_P,libero_spatial,4,27,2,0
he_P,libero_spatial,4,28,2,1
he_P,libero_spatial,4,29,2,0
he_P,libero_spatial,5,20,2,0
he_P,libero_spatial,5,21,2,1
he_P,libero_spatial,5,22,2,0
he_P,libero_spatial,5,23,2,0
he_P,libero_spatial,5,24,2,1
he_P,libero_spatial,5,25,2,1
he_P,libero_spatial,5,26,2,0
he_P,libero_spatial,5,27,2,0
he_P,libero_spatial,5,28,2,1
he_P,libero_spatial,5,29,2,0
he_P,libero_spatial,6,20,2,1
he_P,libero_spatial,6,21,2,0
he_P,libero_spatial,6,22,2,0
he_P,libero_spatial,6,23,2,0
he_P,libero_spatial,6,24,2,1
he_P,libero_spatial,6,25,2,0
he_P,libero_spatial,6,26,2,0
he_P,libero_spatial,6,27,2,0
he_P,libero_spatial,6,28,2,0
he_P,libero_spatial,6,29,2,1
he_P,libero_spatial,7,20,2,1
he_P,libero_spatial,7,21,2,1
he_P,libero_spatial,7,22,2,0
he_P,libero_spatial,7,23,2,1
he_P,libero_spatial,7,24,2,0
he_P,libero_spatial,7,25,2,0
he_P,libero_spatial,7,26,2,0
he_P,libero_spatial,7,27,2,0
he_P,libero_spatial,7,28,2,0
he_P,libero_spatial,7,29,2,0
he_P,libero_spatial,8,20,2,1
he_P,libero_spatial,8,21,2,0
he_P,libero_spatial,8,22,2,0
he_P,libero_spatial,8,23,2,0
he_P,libero_spatial,8,24,2,1
he_P,libero_spatial,8,25,2,0
he_P,libero_spatial,8,26,2,1
he_P,libero_spatial,8,27,2,0
he_P,libero_spatial,8,28,2,0
he_P,libero_spatial,8,29,2,1
he_P,libero_spatial,9,20,2,0
he_P,libero_spatial,9,21,2,1
he_P,libero_spatial,9,22,2,1
he_P,libero_spatial,9,23,2,0
he_P,libero_spatial,9,24,2,0
he_P,libero_spatial,9,25,2,1
he_P,libero_spatial,9,26,2,1
he_P,libero_spatial,9,27,2,0
he_P,libero_spatial,9,28,2,0
he_P,libero_spatial,9,29,2,1
pg_A,libero_spatial,0,20,2,1
pg_A,libero_spatial,0,21,2,1
pg_A,libero_spatial,0,22,2,1
pg_A,libero_spatial,0,23,2,1
pg_A,libero_spatial,0,24,2,0
pg_A,libero_spatial,0,25,2,1
pg_A,libero_spatial,0,26,2,1
pg_A,libero_spatial,0,27,2,1
pg_A,libero_spatial,0,28,2,1
pg_A,libero_spatial,0,29,2,0
pg_A,libero_spatial,1,20,2,0
pg_A,libero_spatial,1,21,2,0
pg_A,libero_spatial,1,22,2,0
pg_A,libero_spatial,1,23,2,0
pg_A,libero_spatial,1,24,2,0
pg_A,libero_spatial,1,25,2,0
pg_A,libero_spatial,1,26,2,0
pg_A,libero_spatial,1,27,2,0
pg_A,libero_spatial,1,28,2,0
pg_A,libero_spatial,1,29,2,0
pg_A,libero_spatial,2,20,2,1
pg_A,libero_spatial,2,21,2,1
pg_A,libero_spatial,2,22,2,1
pg_A,libero_spatial,2,23,2,1
pg_A,libero_spatial,2,24,2,1
pg_A,libero_spatial,2,25,2,1
pg_A,libero_spatial,2,26,2,1
pg_A,libero_spatial,2,27,2,1
pg_A,libero_spatial,2,28,2,1
pg_A,libero_spatial,2,29,2,1
pg_A,libero_spatial,3,20,2,1
pg_A,libero_spatial,3,21,2,0
pg_A,libero_spatial,3,22,2,1
pg_A,libero_spatial,3,23,2,1
pg_A,libero_spatial,3,24,2,1
pg_A,libero_spatial,3,25,2,0
pg_A,libero_spatial,3,26,2,0
pg_A,libero_spatial,3,27,2,1
pg_A,libero_spatial,3,28,2,1
pg_A,libero_spatial,3,29,2,0
pg_A,libero_spatial,4,20,2,1
pg_A,libero_spatial,4,21,2,1
pg_A,libero_spatial,4,22,2,1
pg_A,libero_spatial,4,23,2,1
pg_A,libero_spatial,4,24,2,1
pg_A,libero_spatial,4,25,2,0
pg_A,libero_spatial,4,26,2,1
pg_A,libero_spatial,4,27,2,1
pg_A,libero_spatial,4,28,2,1
pg_A,libero_spatial,4,29,2,1
pg_A,libero_spatial,5,20,2,0
pg_A,libero_spatial,5,21,2,1
pg_A,libero_spatial,5,22,2,0
pg_A,libero_spatial,5,23,2,1
pg_A,libero_spatial,5,24,2,1
pg_A,libero_spatial,5,25,2,1
pg_A,libero_spatial,5,26,2,1
pg_A,libero_spatial,5,27,2,0
pg_A,libero_spatial,5,28,2,1
pg_A,libero_spatial,5,29,2,0
pg_A,libero_spatial,6,20,2,0
pg_A,libero_spatial,6,21,2,0
pg_A,libero_spatial,6,22,2,1
pg_A,libero_spatial,6,23,2,1
pg_A,libero_spatial,6,24,2,1
pg_A,libero_spatial,6,25,2,1
pg_A,libero_spatial,6,26,2,0
pg_A,libero_spatial,6,27,2,1
pg_A,libero_spatial,6,28,2,1
pg_A,libero_spatial,6,29,2,0
pg_A,libero_spatial,7,20,2,1
pg_A,libero_spatial,7,21,2,1
pg_A,libero_spatial,7,22,2,1
pg_A,libero_spatial,7,23,2,0
pg_A,libero_spatial,7,24,2,1
pg_A,libero_spatial,7,25,2,1
pg_A,libero_spatial,7,26,2,1
pg_A,libero_spatial,7,27,2,0
pg_A,libero_spatial,7,28,2,1
pg_A,libero_spatial,7,29,2,1
pg_A,libero_spatial,8,20,2,1
pg_A,libero_spatial,8,21,2,1
pg_A,libero_spatial,8,22,2,1
pg_A,libero_spatial,8,23,2,1
pg_A,libero_spatial,8,24,2,0
pg_A,libero_spatial,8,25,2,1
pg_A,libero_spatial,8,26,2,1
pg_A,libero_spatial,8,27,2,1
pg_A,libero_spatial,8,28,2,1
pg_A,libero_spatial,8,29,2,0
pg_A,libero_spatial,9,20,2,0
pg_A,libero_spatial,9,21,2,0
pg_A,libero_spatial,9,22,2,0
pg_A,libero_spatial,9,23,2,0
pg_A,libero_spatial,9,24,2,0
pg_A,libero_spatial,9,25,2,0
pg_A,libero_spatial,9,26,2,0
pg_A,libero_spatial,9,27,2,0
pg_A,libero_spatial,9,28,2,0
pg_A,libero_spatial,9,29,2,0
pg_P,libero_spatial,0,20,2,0
pg_P,libero_spatial,0,21,2,1
pg_P,libero_spatial,0,22,2,1
pg_P,libero_spatial,0,23,2,1
pg_P,libero_spatial,0,24,2,0
pg_P,libero_spatial,0,25,2,1
pg_P,libero_spatial,0,26,2,1
pg_P,libero_spatial,0,27,2,0
pg_P,libero_spatial,0,28,2,0
pg_P,libero_spatial,0,29,2,0
pg_P,libero_spatial,1,20,2,0
pg_P,libero_spatial,1,21,2,1
pg_P,libero_spatial,1,22,2,1
pg_P,libero_spatial,1,23,2,1
pg_P,libero_spatial,1,24,2,0
pg_P,libero_spatial,1,25,2,1
pg_P,libero_spatial,1,26,2,1
pg_P,libero_spatial,1,27,2,0
pg_P,libero_spatial,1,28,2,1
pg_P,libero_spatial,1,29,2,1
pg_P,libero_spatial,2,20,2,0
pg_P,libero_spatial,2,21,2,1
pg_P,libero_spatial,2,22,2,0
pg_P,libero_spatial,2,23,2,1
pg_P,libero_spatial,2,24,2,0
pg_P,libero_spatial,2,25,2,1
pg_P,libero_spatial,2,26,2,1
pg_P,libero_spatial,2,27,2,1
pg_P,libero_spatial,2,28,2,1
pg_P,libero_spatial,2,29,2,1
pg_P,libero_spatial,3,20,2,0
pg_P,libero_spatial,3,21,2,0
pg_P,libero_spatial,3,22,2,1
pg_P,libero_spatial,3,23,2,0
pg_P,libero_spatial,3,24,2,0
pg_P,libero_spatial,3,25,2,0
pg_P,libero_spatial,3,26,2,0
pg_P,libero_spatial,3,27,2,1
pg_P,libero_spatial,3,28,2,0
pg_P,libero_spatial,3,29,2,0
pg_P,libero_spatial,4,20,2,1
pg_P,libero_spatial,4,21,2,0
pg_P,libero_spatial,4,22,2,0
pg_P,libero_spatial,4,23,2,0
pg_P,libero_spatial,4,24,2,0
pg_P,libero_spatial,4,25,2,0
pg_P,libero_spatial,4,26,2,0
pg_P,libero_spatial,4,27,2,0
pg_P,libero_spatial,4,28,2,1
pg_P,libero_spatial,4,29,2,1
pg_P,libero_spatial,5,20,2,0
pg_P,libero_spatial,5,21,2,1
pg_P,libero_spatial,5,22,2,1
pg_P,libero_spatial,5,23,2,1
pg_P,libero_spatial,5,24,2,1
pg_P,libero_spatial,5,25,2,1
pg_P,libero_spatial,5,26,2,0
pg_P,libero_spatial,5,27,2,0
pg_P,libero_spatial,5,28,2,0
pg_P,libero_spatial,5,29,2,0
pg_P,libero_spatial,6,20,2,0
pg_P,libero_spatial,6,21,2,0
pg_P,libero_spatial,6,22,2,1
pg_P,libero_spatial,6,23,2,1
pg_P,libero_spatial,6,24,2,0
pg_P,libero_spatial,6,25,2,0
pg_P,libero_spatial,6,26,2,0
pg_P,libero_spatial,6,27,2,1
pg_P,libero_spatial,6,28,2,1
pg_P,libero_spatial,6,29,2,1
pg_P,libero_spatial,7,20,2,1
pg_P,libero_spatial,7,21,2,1
pg_P,libero_spatial,7,22,2,1
pg_P,libero_spatial,7,23,2,1
pg_P,libero_spatial,7,24,2,1
pg_P,libero_spatial,7,25,2,1
pg_P,libero_spatial,7,26,2,1
pg_P,libero_spatial,7,27,2,0
pg_P,libero_spatial,7,28,2,1
pg_P,libero_spatial,7,29,2,1
pg_P,libero_spatial,8,20,2,1
pg_P,libero_spatial,8,21,2,1
pg_P,libero_spatial,8,22,2,1
pg_P,libero_spatial,8,23,2,0
pg_P,libero_spatial,8,24,2,1
pg_P,libero_spatial,8,25,2,1
pg_P,libero_spatial,8,26,2,0
pg_P,libero_spatial,8,27,2,1
pg_P,libero_spatial,8,28,2,1
pg_P,libero_spatial,8,29,2,1
pg_P,libero_spatial,9,20,2,1
pg_P,libero_spatial,9,21,2,0
pg_P,libero_spatial,9,22,2,1
pg_P,libero_spatial,9,23,2,0
pg_P,libero_spatial,9,24,2,0
pg_P,libero_spatial,9,25,2,1
pg_P,libero_spatial,9,26,2,1
pg_P,libero_spatial,9,27,2,1
pg_P,libero_spatial,9,28,2,1
pg_P,libero_spatial,9,29,2,0
he_dt,libero_spatial,0,20,2,0
he_dt,libero_spatial,0,21,2,0
he_dt,libero_spatial,0,22,2,0
he_dt,libero_spatial,0,23,2,0
he_dt,libero_spatial,0,24,2,0
he_dt,libero_spatial,0,25,2,0
he_dt,libero_spatial,0,26,2,0
he_dt,libero_spatial,0,27,2,0
he_dt,libero_spatial,0,28,2,0
he_dt,libero_spatial,0,29,2,0
he_dt,libero_spatial,1,20,2,0
he_dt,libero_spatial,1,21,2,0
he_dt,libero_spatial,1,22,2,0
he_dt,libero_spatial,1,23,2,0
he_dt,libero_spatial,1,24,2,1
he_dt,libero_spatial,1,25,2,0
he_dt,libero_spatial,1,26,2,0
he_dt,libero_spatial,1,27,2,0
he_dt,libero_spatial,1,28,2,0
he_dt,libero_spatial,1,29,2,0
he_dt,libero_spatial,2,20,2,1
he_dt,libero_spatial,2,21,2,1
he_dt,libero_spatial,2,22,2,1
he_dt,libero_spatial,2,23,2,1
he_dt,libero_spatial,2,24,2,0
he_dt,libero_spatial,2,25,2,1
he_dt,libero_spatial,2,26,2,1
he_dt,libero_spatial,2,27,2,1
he_dt,libero_spatial,2,28,2,1
he_dt,libero_spatial,2,29,2,1
he_dt,libero_spatial,3,20,2,0
he_dt,libero_spatial,3,21,2,0
he_dt,libero_spatial,3,22,2,0
he_dt,libero_spatial,3,23,2,1
he_dt,libero_spatial,3,24,2,0
he_dt,libero_spatial,3,25,2,0
he_dt,libero_spatial,3,26,2,0
he_dt,libero_spatial,3,27,2,0
he_dt,libero_spatial,3,28,2,0
he_dt,libero_spatial,3,29,2,0
he_dt,libero_spatial,4,20,2,0
he_dt,libero_spatial,4,21,2,0
he_dt,libero_spatial,4,22,2,0
he_dt,libero_spatial,4,23,2,0
he_dt,libero_spatial,4,24,2,0
he_dt,libero_spatial,4,25,2,0
he_dt,libero_spatial,4,26,2,0
he_dt,libero_spatial,4,27,2,0
he_dt,libero_spatial,4,28,2,0
he_dt,libero_spatial,4,29,2,0
he_dt,libero_spatial,5,20,2,0
he_dt,libero_spatial,5,21,2,0
he_dt,libero_spatial,5,22,2,0
he_dt,libero_spatial,5,23,2,0
he_dt,libero_spatial,5,24,2,0
he_dt,libero_spatial,5,25,2,0
he_dt,libero_spatial,5,26,2,0
he_dt,libero_spatial,5,27,2,0
he_dt,libero_spatial,5,28,2,0
he_dt,libero_spatial,5,29,2,0
he_dt,libero_spatial,6,20,2,0
he_dt,libero_spatial,6,21,2,0
he_dt,libero_spatial,6,22,2,0
he_dt,libero_spatial,6,23,2,1
he_dt,libero_spatial,6,24,2,0
he_dt,libero_spatial,6,25,2,1
he_dt,libero_spatial,6,26,2,0
he_dt,libero_spatial,6,27,2,0
he_dt,libero_spatial,6,28,2,0
he_dt,libero_spatial,6,29,2,1
he_dt,libero_spatial,7,20,2,1
he_dt,libero_spatial,7,21,2,1
he_dt,libero_spatial,7,22,2,1
he_dt,libero_spatial,7,23,2,1
he_dt,libero_spatial,7,24,2,0
he_dt,libero_spatial,7,25,2,1
he_dt,libero_spatial,7,26,2,1
he_dt,libero_spatial,7,27,2,1
he_dt,libero_spatial,7,28,2,1
he_dt,libero_spatial,7,29,2,1
he_dt,libero_spatial,8,20,2,0
he_dt,libero_spatial,8,21,2,1
he_dt,libero_spatial,8,22,2,0
he_dt,libero_spatial,8,23,2,0
he_dt,libero_spatial,8,24,2,0
he_dt,libero_spatial,8,25,2,0
he_dt,libero_spatial,8,26,2,0
he_dt,libero_spatial,8,27,2,0
he_dt,libero_spatial,8,28,2,0
he_dt,libero_spatial,8,29,2,0
he_dt,libero_spatial,9,20,2,0
he_dt,libero_spatial,9,21,2,1
he_dt,libero_spatial,9,22,2,0
he_dt,libero_spatial,9,23,2,0
he_dt,libero_spatial,9,24,2,0
he_dt,libero_spatial,9,25,2,0
he_dt,libero_spatial,9,26,2,0
he_dt,libero_spatial,9,27,2,0
he_dt,libero_spatial,9,28,2,0
he_dt,libero_spatial,9,29,2,0
he_brp,libero_spatial,0,20,2,0
he_brp,libero_spatial,0,21,2,0
he_brp,libero_spatial,0,22,2,0
he_brp,libero_spatial,0,23,2,0
he_brp,libero_spatial,0,24,2,0
he_brp,libero_spatial,0,25,2,0
he_brp,libero_spatial,0,26,2,0
he_brp,libero_spatial,0,27,2,0
he_brp,libero_spatial,0,28,2,0
he_brp,libero_spatial,0,29,2,0
he_brp,libero_spatial,1,20,2,0
he_brp,libero_spatial,1,21,2,1
he_brp,libero_spatial,1,22,2,0
he_brp,libero_spatial,1,23,2,0
he_brp,libero_spatial,1,24,2,1
he_brp,libero_spatial,1,25,2,0
he_brp,libero_spatial,1,26,2,1
he_brp,libero_spatial,1,27,2,0
he_brp,libero_spatial,1,28,2,0
he_brp,libero_spatial,1,29,2,1
he_brp,libero_spatial,2,20,2,1
he_brp,libero_spatial,2,21,2,1
he_brp,libero_spatial,2,22,2,1
he_brp,libero_spatial,2,23,2,1
he_brp,libero_spatial,2,24,2,1
he_brp,libero_spatial,2,25,2,1
he_brp,libero_spatial,2,26,2,1
he_brp,libero_spatial,2,27,2,1
he_brp,libero_spatial,2,28,2,1
he_brp,libero_spatial,2,29,2,1
he_brp,libero_spatial,3,20,2,0
he_brp,libero_spatial,3,21,2,0
he_brp,libero_spatial,3,22,2,0
he_brp,libero_spatial,3,23,2,0
he_brp,libero_spatial,3,24,2,0
he_brp,libero_spatial,3,25,2,0
he_brp,libero_spatial,3,26,2,0
he_brp,libero_spatial,3,27,2,1
he_brp,libero_spatial,3,28,2,0
he_brp,libero_spatial,3,29,2,0
he_brp,libero_spatial,4,20,2,0
he_brp,libero_spatial,4,21,2,0
he_brp,libero_spatial,4,22,2,0
he_brp,libero_spatial,4,23,2,0
he_brp,libero_spatial,4,24,2,1
he_brp,libero_spatial,4,25,2,0
he_brp,libero_spatial,4,26,2,0
he_brp,libero_spatial,4,27,2,0
he_brp,libero_spatial,4,28,2,1
he_brp,libero_spatial,4,29,2,0
he_brp,libero_spatial,5,20,2,0
he_brp,libero_spatial,5,21,2,0
he_brp,libero_spatial,5,22,2,0
he_brp,libero_spatial,5,23,2,0
he_brp,libero_spatial,5,24,2,1
he_brp,libero_spatial,5,25,2,0
he_brp,libero_spatial,5,26,2,0
he_brp,libero_spatial,5,27,2,0
he_brp,libero_spatial,5,28,2,0
he_brp,libero_spatial,5,29,2,0
he_brp,libero_spatial,6,20,2,1
he_brp,libero_spatial,6,21,2,1
he_brp,libero_spatial,6,22,2,1
he_brp,libero_spatial,6,23,2,1
he_brp,libero_spatial,6,24,2,1
he_brp,libero_spatial,6,25,2,1
he_brp,libero_spatial,6,26,2,1
he_brp,libero_spatial,6,27,2,1
he_brp,libero_spatial,6,28,2,1
he_brp,libero_spatial,6,29,2,1
he_brp,libero_spatial,7,20,2,1
he_brp,libero_spatial,7,21,2,1
he_brp,libero_spatial,7,22,2,1
he_brp,libero_spatial,7,23,2,1
he_brp,libero_spatial,7,24,2,1
he_brp,libero_spatial,7,25,2,1
he_brp,libero_spatial,7,26,2,1
he_brp,libero_spatial,7,27,2,1
he_brp,libero_spatial,7,28,2,1
he_brp,libero_spatial,7,29,2,1
he_brp,libero_spatial,8,20,2,0
he_brp,libero_spatial,8,21,2,1
he_brp,libero_spatial,8,22,2,0
he_brp,libero_spatial,8,23,2,0
he_brp,libero_spatial,8,24,2,0
he_brp,libero_spatial,8,25,2,0
he_brp,libero_spatial,8,26,2,0
he_brp,libero_spatial,8,27,2,0
he_brp,libero_spatial,8,28,2,1
he_brp,libero_spatial,8,29,2,1
he_brp,libero_spatial,9,20,2,1
he_brp,libero_spatial,9,21,2,0
he_brp,libero_spatial,9,22,2,0
he_brp,libero_spatial,9,23,2,1
he_brp,libero_spatial,9,24,2,0
he_brp,libero_spatial,9,25,2,1
he_brp,libero_spatial,9,26,2,1
he_brp,libero_spatial,9,27,2,0
he_brp,libero_spatial,9,28,2,1
he_brp,libero_spatial,9,29,2,0
pg_dt,libero_spatial,0,20,2,0
pg_dt,libero_spatial,0,21,2,0
pg_dt,libero_spatial,0,22,2,0
pg_dt,libero_spatial,0,23,2,0
pg_dt,libero_spatial,0,24,2,0
pg_dt,libero_spatial,0,25,2,0
pg_dt,libero_spatial,0,26,2,0
pg_dt,libero_spatial,0,27,2,0
pg_dt,libero_spatial,0,28,2,0
pg_dt,libero_spatial,0,29,2,0
pg_dt,libero_spatial,1,20,2,0
pg_dt,libero_spatial,1,21,2,0
pg_dt,libero_spatial,1,22,2,0
pg_dt,libero_spatial,1,23,2,0
pg_dt,libero_spatial,1,24,2,1
pg_dt,libero_spatial,1,25,2,0
pg_dt,libero_spatial,1,26,2,0
pg_dt,libero_spatial,1,27,2,0
pg_dt,libero_spatial,1,28,2,0
pg_dt,libero_spatial,1,29,2,0
pg_dt,libero_spatial,2,20,2,0
pg_dt,libero_spatial,2,21,2,1
pg_dt,libero_spatial,2,22,2,0
pg_dt,libero_spatial,2,23,2,0
pg_dt,libero_spatial,2,24,2,0
pg_dt,libero_spatial,2,25,2,1
pg_dt,libero_spatial,2,26,2,1
pg_dt,libero_spatial,2,27,2,1
pg_dt,libero_spatial,2,28,2,1
pg_dt,libero_spatial,2,29,2,1
pg_dt,libero_spatial,3,20,2,0
pg_dt,libero_spatial,3,21,2,0
pg_dt,libero_spatial,3,22,2,0
pg_dt,libero_spatial,3,23,2,0
pg_dt,libero_spatial,3,24,2,0
pg_dt,libero_spatial,3,25,2,0
pg_dt,libero_spatial,3,26,2,0
pg_dt,libero_spatial,3,27,2,0
pg_dt,libero_spatial,3,28,2,0
pg_dt,libero_spatial,3,29,2,0
pg_dt,libero_spatial,4,20,2,0
pg_dt,libero_spatial,4,21,2,0
pg_dt,libero_spatial,4,22,2,0
pg_dt,libero_spatial,4,23,2,0
pg_dt,libero_spatial,4,24,2,0
pg_dt,libero_spatial,4,25,2,0
pg_dt,libero_spatial,4,26,2,0
pg_dt,libero_spatial,4,27,2,0
pg_dt,libero_spatial,4,28,2,1
pg_dt,libero_spatial,4,29,2,1
pg_dt,libero_spatial,5,20,2,0
pg_dt,libero_spatial,5,21,2,1
pg_dt,libero_spatial,5,22,2,0
pg_dt,libero_spatial,5,23,2,1
pg_dt,libero_spatial,5,24,2,0
pg_dt,libero_spatial,5,25,2,0
pg_dt,libero_spatial,5,26,2,0
pg_dt,libero_spatial,5,27,2,0
pg_dt,libero_spatial,5,28,2,0
pg_dt,libero_spatial,5,29,2,0
pg_dt,libero_spatial,6,20,2,1
pg_dt,libero_spatial,6,21,2,0
pg_dt,libero_spatial,6,22,2,0
pg_dt,libero_spatial,6,23,2,1
pg_dt,libero_spatial,6,24,2,0
pg_dt,libero_spatial,6,25,2,1
pg_dt,libero_spatial,6,26,2,1
pg_dt,libero_spatial,6,27,2,0
pg_dt,libero_spatial,6,28,2,1
pg_dt,libero_spatial,6,29,2,1
pg_dt,libero_spatial,7,20,2,1
pg_dt,libero_spatial,7,21,2,1
pg_dt,libero_spatial,7,22,2,1
pg_dt,libero_spatial,7,23,2,1
pg_dt,libero_spatial,7,24,2,0
pg_dt,libero_spatial,7,25,2,1
pg_dt,libero_spatial,7,26,2,1
pg_dt,libero_spatial,7,27,2,1
pg_dt,libero_spatial,7,28,2,1
pg_dt,libero_spatial,7,29,2,1
pg_dt,libero_spatial,8,20,2,0
pg_dt,libero_spatial,8,21,2,0
pg_dt,libero_spatial,8,22,2,0
pg_dt,libero_spatial,8,23,2,0
pg_dt,libero_spatial,8,24,2,0
pg_dt,libero_spatial,8,25,2,0
pg_dt,libero_spatial,8,26,2,0
pg_dt,libero_spatial,8,27,2,0
pg_dt,libero_spatial,8,28,2,1
pg_dt,libero_spatial,8,29,2,1
pg_dt,libero_spatial,9,20,2,1
pg_dt,libero_spatial,9,21,2,0
pg_dt,libero_spatial,9,22,2,0
pg_dt,libero_spatial,9,23,2,1
pg_dt,libero_spatial,9,24,2,0
pg_dt,libero_spatial,9,25,2,0
pg_dt,libero_spatial,9,26,2,0
pg_dt,libero_spatial,9,27,2,0
pg_dt,libero_spatial,9,28,2,1
pg_dt,libero_spatial,9,29,2,0
pg_brp,libero_spatial,0,20,2,0
pg_brp,libero_spatial,0,21,2,0
pg_brp,libero_spatial,0,22,2,1
pg_brp,libero_spatial,0,23,2,1
pg_brp,libero_spatial,0,24,2,0
pg_brp,libero_spatial,0,25,2,1
pg_brp,libero_spatial,0,26,2,0
pg_brp,libero_spatial,0,27,2,0
pg_brp,libero_spatial,0,28,2,0
pg_brp,libero_spatial,0,29,2,0
pg_brp,libero_spatial,1,20,2,0
pg_brp,libero_spatial,1,21,2,1
pg_brp,libero_spatial,1,22,2,0
pg_brp,libero_spatial,1,23,2,0
pg_brp,libero_spatial,1,24,2,0
pg_brp,libero_spatial,1,25,2,0
pg_brp,libero_spatial,1,26,2,1
pg_brp,libero_spatial,1,27,2,0
pg_brp,libero_spatial,1,28,2,0
pg_brp,libero_spatial,1,29,2,0
pg_brp,libero_spatial,2,20,2,1
pg_brp,libero_spatial,2,21,2,1
pg_brp,libero_spatial,2,22,2,0
pg_brp,libero_spatial,2,23,2,1
pg_brp,libero_spatial,2,24,2,0
pg_brp,libero_spatial,2,25,2,1
pg_brp,libero_spatial,2,26,2,1
pg_brp,libero_spatial,2,27,2,1
pg_brp,libero_spatial,2,28,2,1
pg_brp,libero_spatial,2,29,2,0
pg_brp,libero_spatial,3,20,2,1
pg_brp,libero_spatial,3,21,2,0
pg_brp,libero_spatial,3,22,2,1
pg_brp,libero_spatial,3,23,2,1
pg_brp,libero_spatial,3,24,2,1
pg_brp,libero_spatial,3,25,2,1
pg_brp,libero_spatial,3,26,2,0
pg_brp,libero_spatial,3,27,2,1
pg_brp,libero_spatial,3,28,2,0
pg_brp,libero_spatial,3,29,2,0
pg_brp,libero_spatial,4,20,2,0
pg_brp,libero_spatial,4,21,2,0
pg_brp,libero_spatial,4,22,2,0
pg_brp,libero_spatial,4,23,2,0
pg_brp,libero_spatial,4,24,2,0
pg_brp,libero_spatial,4,25,2,0
pg_brp,libero_spatial,4,26,2,0
pg_brp,libero_spatial,4,27,2,0
pg_brp,libero_spatial,4,28,2,1
pg_brp,libero_spatial,4,29,2,0
pg_brp,libero_spatial,5,20,2,0
pg_brp,libero_spatial,5,21,2,1
pg_brp,libero_spatial,5,22,2,0
pg_brp,libero_spatial,5,23,2,1
pg_brp,libero_spatial,5,24,2,1
pg_brp,libero_spatial,5,25,2,0
pg_brp,libero_spatial,5,26,2,0
pg_brp,libero_spatial,5,27,2,0
pg_brp,libero_spatial,5,28,2,0
pg_brp,libero_spatial,5,29,2,0
pg_brp,libero_spatial,6,20,2,0
pg_brp,libero_spatial,6,21,2,1
pg_brp,libero_spatial,6,22,2,1
pg_brp,libero_spatial,6,23,2,1
pg_brp,libero_spatial,6,24,2,0
pg_brp,libero_spatial,6,25,2,0
pg_brp,libero_spatial,6,26,2,1
pg_brp,libero_spatial,6,27,2,1
pg_brp,libero_spatial,6,28,2,1
pg_brp,libero_spatial,6,29,2,1
pg_brp,libero_spatial,7,20,2,1
pg_brp,libero_spatial,7,21,2,1
pg_brp,libero_spatial,7,22,2,1
pg_brp,libero_spatial,7,23,2,1
pg_brp,libero_spatial,7,24,2,1
pg_brp,libero_spatial,7,25,2,1
pg_brp,libero_spatial,7,26,2,1
pg_brp,libero_spatial,7,27,2,0
pg_brp,libero_spatial,7,28,2,1
pg_brp,libero_spatial,7,29,2,1
pg_brp,libero_spatial,8,20,2,1
pg_brp,libero_spatial,8,21,2,0
pg_brp,libero_spatial,8,22,2,0
pg_brp,libero_spatial,8,23,2,0
pg_brp,libero_spatial,8,24,2,0
pg_brp,libero_spatial,8,25,2,0
pg_brp,libero_spatial,8,26,2,0
pg_brp,libero_spatial,8,27,2,1
pg_brp,libero_spatial,8,28,2,0
pg_brp,libero_spatial,8,29,2,1
pg_brp,libero_spatial,9,20,2,0
pg_brp,libero_spatial,9,21,2,0
pg_brp,libero_spatial,9,22,2,0
pg_brp,libero_spatial,9,23,2,0
pg_brp,libero_spatial,9,24,2,0
pg_brp,libero_spatial,9,25,2,0
pg_brp,libero_spatial,9,26,2,0
pg_brp,libero_spatial,9,27,2,0
pg_brp,libero_spatial,9,28,2,0
pg_brp,libero_spatial,9,29,2,0


==> anc/release/outcomes/XVLA_p2.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,0
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,0
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,0
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,0
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,0
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,0
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,1
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
g3,libero_spatial,0,40,0,0
g3,libero_spatial,0,41,0,0
g3,libero_spatial,0,42,0,0
g3,libero_spatial,0,43,0,0
g3,libero_spatial,0,44,0,0
g3,libero_spatial,0,45,0,0
g3,libero_spatial,0,46,0,0
g3,libero_spatial,0,47,0,0
g3,libero_spatial,0,48,0,0
g3,libero_spatial,0,49,0,0
g3,libero_spatial,1,40,0,0
g3,libero_spatial,1,41,0,0
g3,libero_spatial,1,42,0,0
g3,libero_spatial,1,43,0,0
g3,libero_spatial,1,44,0,0
g3,libero_spatial,1,45,0,0
g3,libero_spatial,1,46,0,0
g3,libero_spatial,1,47,0,0
g3,libero_spatial,1,48,0,0
g3,libero_spatial,1,49,0,0
g3,libero_spatial,2,40,0,0
g3,libero_spatial,2,41,0,0
g3,libero_spatial,2,42,0,0
g3,libero_spatial,2,43,0,0
g3,libero_spatial,2,44,0,0
g3,libero_spatial,2,45,0,0
g3,libero_spatial,2,46,0,0
g3,libero_spatial,2,47,0,0
g3,libero_spatial,2,48,0,0
g3,libero_spatial,2,49,0,0
g3,libero_spatial,3,40,0,0
g3,libero_spatial,3,41,0,0
g3,libero_spatial,3,42,0,0
g3,libero_spatial,3,43,0,0
g3,libero_spatial,3,44,0,0
g3,libero_spatial,3,45,0,0
g3,libero_spatial,3,46,0,0
g3,libero_spatial,3,47,0,0
g3,libero_spatial,3,48,0,0
g3,libero_spatial,3,49,0,0
g3,libero_spatial,4,40,0,0
g3,libero_spatial,4,41,0,0
g3,libero_spatial,4,42,0,0
g3,libero_spatial,4,43,0,0
g3,libero_spatial,4,44,0,0
g3,libero_spatial,4,45,0,0
g3,libero_spatial,4,46,0,0
g3,libero_spatial,4,47,0,0
g3,libero_spatial,4,48,0,0
g3,libero_spatial,4,49,0,0
g3,libero_spatial,5,40,0,0
g3,libero_spatial,5,41,0,0
g3,libero_spatial,5,42,0,0
g3,libero_spatial,5,43,0,0
g3,libero_spatial,5,44,0,0
g3,libero_spatial,5,45,0,0
g3,libero_spatial,5,46,0,0
g3,libero_spatial,5,47,0,0
g3,libero_spatial,5,48,0,0
g3,libero_spatial,5,49,0,0
g3,libero_spatial,6,40,0,0
g3,libero_spatial,6,41,0,0
g3,libero_spatial,6,42,0,0
g3,libero_spatial,6,43,0,0
g3,libero_spatial,6,44,0,0
g3,libero_spatial,6,45,0,0
g3,libero_spatial,6,46,0,0
g3,libero_spatial,6,47,0,0
g3,libero_spatial,6,48,0,0
g3,libero_spatial,6,49,0,0
g3,libero_spatial,7,40,0,0
g3,libero_spatial,7,41,0,0
g3,libero_spatial,7,42,0,0
g3,libero_spatial,7,43,0,0
g3,libero_spatial,7,44,0,0
g3,libero_spatial,7,45,0,0
g3,libero_spatial,7,46,0,0
g3,libero_spatial,7,47,0,0
g3,libero_spatial,7,48,0,0
g3,libero_spatial,7,49,0,0
g3,libero_spatial,8,40,0,0
g3,libero_spatial,8,41,0,0
g3,libero_spatial,8,42,0,0
g3,libero_spatial,8,43,0,0
g3,libero_spatial,8,44,0,0
g3,libero_spatial,8,45,0,0
g3,libero_spatial,8,46,0,0
g3,libero_spatial,8,47,0,0
g3,libero_spatial,8,48,0,0
g3,libero_spatial,8,49,0,0
g3,libero_spatial,9,40,0,0
g3,libero_spatial,9,41,0,0
g3,libero_spatial,9,42,0,0
g3,libero_spatial,9,43,0,0
g3,libero_spatial,9,44,0,0
g3,libero_spatial,9,45,0,0
g3,libero_spatial,9,46,0,0
g3,libero_spatial,9,47,0,0
g3,libero_spatial,9,48,0,0
g3,libero_spatial,9,49,0,0
g3_dt,libero_spatial,0,40,0,0
g3_dt,libero_spatial,0,41,0,0
g3_dt,libero_spatial,0,42,0,1
g3_dt,libero_spatial,0,43,0,1
g3_dt,libero_spatial,0,44,0,1
g3_dt,libero_spatial,0,45,0,0
g3_dt,libero_spatial,0,46,0,0
g3_dt,libero_spatial,0,47,0,1
g3_dt,libero_spatial,0,48,0,0
g3_dt,libero_spatial,0,49,0,0
g3_dt,libero_spatial,1,40,0,0
g3_dt,libero_spatial,1,41,0,0
g3_dt,libero_spatial,1,42,0,0
g3_dt,libero_spatial,1,43,0,0
g3_dt,libero_spatial,1,44,0,0
g3_dt,libero_spatial,1,45,0,1
g3_dt,libero_spatial,1,46,0,0
g3_dt,libero_spatial,1,47,0,0
g3_dt,libero_spatial,1,48,0,1
g3_dt,libero_spatial,1,49,0,0
g3_dt,libero_spatial,2,40,0,1
g3_dt,libero_spatial,2,41,0,0
g3_dt,libero_spatial,2,42,0,1
g3_dt,libero_spatial,2,43,0,1
g3_dt,libero_spatial,2,44,0,1
g3_dt,libero_spatial,2,45,0,0
g3_dt,libero_spatial,2,46,0,1
g3_dt,libero_spatial,2,47,0,1
g3_dt,libero_spatial,2,48,0,0
g3_dt,libero_spatial,2,49,0,1
g3_dt,libero_spatial,3,40,0,0
g3_dt,libero_spatial,3,41,0,0
g3_dt,libero_spatial,3,42,0,0
g3_dt,libero_spatial,3,43,0,0
g3_dt,libero_spatial,3,44,0,1
g3_dt,libero_spatial,3,45,0,0
g3_dt,libero_spatial,3,46,0,1
g3_dt,libero_spatial,3,47,0,1
g3_dt,libero_spatial,3,48,0,0
g3_dt,libero_spatial,3,49,0,0
g3_dt,libero_spatial,4,40,0,1
g3_dt,libero_spatial,4,41,0,1
g3_dt,libero_spatial,4,42,0,1
g3_dt,libero_spatial,4,43,0,1
g3_dt,libero_spatial,4,44,0,1
g3_dt,libero_spatial,4,45,0,0
g3_dt,libero_spatial,4,46,0,1
g3_dt,libero_spatial,4,47,0,0
g3_dt,libero_spatial,4,48,0,1
g3_dt,libero_spatial,4,49,0,1
g3_dt,libero_spatial,5,40,0,0
g3_dt,libero_spatial,5,41,0,1
g3_dt,libero_spatial,5,42,0,0
g3_dt,libero_spatial,5,43,0,0
g3_dt,libero_spatial,5,44,0,0
g3_dt,libero_spatial,5,45,0,0
g3_dt,libero_spatial,5,46,0,0
g3_dt,libero_spatial,5,47,0,0
g3_dt,libero_spatial,5,48,0,0
g3_dt,libero_spatial,5,49,0,0
g3_dt,libero_spatial,6,40,0,1
g3_dt,libero_spatial,6,41,0,0
g3_dt,libero_spatial,6,42,0,1
g3_dt,libero_spatial,6,43,0,1
g3_dt,libero_spatial,6,44,0,1
g3_dt,libero_spatial,6,45,0,0
g3_dt,libero_spatial,6,46,0,1
g3_dt,libero_spatial,6,47,0,1
g3_dt,libero_spatial,6,48,0,0
g3_dt,libero_spatial,6,49,0,1
g3_dt,libero_spatial,7,40,0,0
g3_dt,libero_spatial,7,41,0,0
g3_dt,libero_spatial,7,42,0,0
g3_dt,libero_spatial,7,43,0,0
g3_dt,libero_spatial,7,44,0,0
g3_dt,libero_spatial,7,45,0,0
g3_dt,libero_spatial,7,46,0,0
g3_dt,libero_spatial,7,47,0,1
g3_dt,libero_spatial,7,48,0,0
g3_dt,libero_spatial,7,49,0,0
g3_dt,libero_spatial,8,40,0,0
g3_dt,libero_spatial,8,41,0,0
g3_dt,libero_spatial,8,42,0,0
g3_dt,libero_spatial,8,43,0,0
g3_dt,libero_spatial,8,44,0,0
g3_dt,libero_spatial,8,45,0,0
g3_dt,libero_spatial,8,46,0,0
g3_dt,libero_spatial,8,47,0,0
g3_dt,libero_spatial,8,48,0,0
g3_dt,libero_spatial,8,49,0,0
g3_dt,libero_spatial,9,40,0,0
g3_dt,libero_spatial,9,41,0,0
g3_dt,libero_spatial,9,42,0,1
g3_dt,libero_spatial,9,43,0,1
g3_dt,libero_spatial,9,44,0,0
g3_dt,libero_spatial,9,45,0,1
g3_dt,libero_spatial,9,46,0,1
g3_dt,libero_spatial,9,47,0,1
g3_dt,libero_spatial,9,48,0,1
g3_dt,libero_spatial,9,49,0,0
g3_gs,libero_spatial,0,40,0,0
g3_gs,libero_spatial,0,41,0,1
g3_gs,libero_spatial,0,42,0,1
g3_gs,libero_spatial,0,43,0,0
g3_gs,libero_spatial,0,44,0,0
g3_gs,libero_spatial,0,45,0,0
g3_gs,libero_spatial,0,46,0,1
g3_gs,libero_spatial,0,47,0,0
g3_gs,libero_spatial,0,48,0,0
g3_gs,libero_spatial,0,49,0,1
g3_gs,libero_spatial,1,40,0,1
g3_gs,libero_spatial,1,41,0,1
g3_gs,libero_spatial,1,42,0,0
g3_gs,libero_spatial,1,43,0,1
g3_gs,libero_spatial,1,44,0,1
g3_gs,libero_spatial,1,45,0,1
g3_gs,libero_spatial,1,46,0,1
g3_gs,libero_spatial,1,47,0,1
g3_gs,libero_spatial,1,48,0,1
g3_gs,libero_spatial,1,49,0,1
g3_gs,libero_spatial,2,40,0,0
g3_gs,libero_spatial,2,41,0,0
g3_gs,libero_spatial,2,42,0,0
g3_gs,libero_spatial,2,43,0,1
g3_gs,libero_spatial,2,44,0,1
g3_gs,libero_spatial,2,45,0,0
g3_gs,libero_spatial,2,46,0,1
g3_gs,libero_spatial,2,47,0,0
g3_gs,libero_spatial,2,48,0,0
g3_gs,libero_spatial,2,49,0,1
g3_gs,libero_spatial,3,40,0,0
g3_gs,libero_spatial,3,41,0,0
g3_gs,libero_spatial,3,42,0,0
g3_gs,libero_spatial,3,43,0,0
g3_gs,libero_spatial,3,44,0,1
g3_gs,libero_spatial,3,45,0,0
g3_gs,libero_spatial,3,46,0,0
g3_gs,libero_spatial,3,47,0,0
g3_gs,libero_spatial,3,48,0,0
g3_gs,libero_spatial,3,49,0,0
g3_gs,libero_spatial,4,40,0,1
g3_gs,libero_spatial,4,41,0,1
g3_gs,libero_spatial,4,42,0,1
g3_gs,libero_spatial,4,43,0,0
g3_gs,libero_spatial,4,44,0,1
g3_gs,libero_spatial,4,45,0,1
g3_gs,libero_spatial,4,46,0,0
g3_gs,libero_spatial,4,47,0,1
g3_gs,libero_spatial,4,48,0,1
g3_gs,libero_spatial,4,49,0,0
g3_gs,libero_spatial,5,40,0,0
g3_gs,libero_spatial,5,41,0,0
g3_gs,libero_spatial,5,42,0,0
g3_gs,libero_spatial,5,43,0,0
g3_gs,libero_spatial,5,44,0,1
g3_gs,libero_spatial,5,45,0,0
g3_gs,libero_spatial,5,46,0,0
g3_gs,libero_spatial,5,47,0,1
g3_gs,libero_spatial,5,48,0,0
g3_gs,libero_spatial,5,49,0,0
g3_gs,libero_spatial,6,40,0,1
g3_gs,libero_spatial,6,41,0,0
g3_gs,libero_spatial,6,42,0,0
g3_gs,libero_spatial,6,43,0,1
g3_gs,libero_spatial,6,44,0,0
g3_gs,libero_spatial,6,45,0,0
g3_gs,libero_spatial,6,46,0,0
g3_gs,libero_spatial,6,47,0,0
g3_gs,libero_spatial,6,48,0,0
g3_gs,libero_spatial,6,49,0,1
g3_gs,libero_spatial,7,40,0,0
g3_gs,libero_spatial,7,41,0,0
g3_gs,libero_spatial,7,42,0,0
g3_gs,libero_spatial,7,43,0,0
g3_gs,libero_spatial,7,44,0,0
g3_gs,libero_spatial,7,45,0,0
g3_gs,libero_spatial,7,46,0,0
g3_gs,libero_spatial,7,47,0,0
g3_gs,libero_spatial,7,48,0,0
g3_gs,libero_spatial,7,49,0,0
g3_gs,libero_spatial,8,40,0,1
g3_gs,libero_spatial,8,41,0,0
g3_gs,libero_spatial,8,42,0,1
g3_gs,libero_spatial,8,43,0,0
g3_gs,libero_spatial,8,44,0,1
g3_gs,libero_spatial,8,45,0,1
g3_gs,libero_spatial,8,46,0,0
g3_gs,libero_spatial,8,47,0,0
g3_gs,libero_spatial,8,48,0,0
g3_gs,libero_spatial,8,49,0,0
g3_gs,libero_spatial,9,40,0,0
g3_gs,libero_spatial,9,41,0,0
g3_gs,libero_spatial,9,42,0,1
g3_gs,libero_spatial,9,43,0,0
g3_gs,libero_spatial,9,44,0,0
g3_gs,libero_spatial,9,45,0,1
g3_gs,libero_spatial,9,46,0,0
g3_gs,libero_spatial,9,47,0,1
g3_gs,libero_spatial,9,48,0,1
g3_gs,libero_spatial,9,49,0,0
g3_brp,libero_spatial,0,40,0,0
g3_brp,libero_spatial,0,41,0,0
g3_brp,libero_spatial,0,42,0,0
g3_brp,libero_spatial,0,43,0,0
g3_brp,libero_spatial,0,44,0,0
g3_brp,libero_spatial,0,45,0,0
g3_brp,libero_spatial,0,46,0,0
g3_brp,libero_spatial,0,47,0,0
g3_brp,libero_spatial,0,48,0,0
g3_brp,libero_spatial,0,49,0,0
g3_brp,libero_spatial,1,40,0,0
g3_brp,libero_spatial,1,41,0,0
g3_brp,libero_spatial,1,42,0,0
g3_brp,libero_spatial,1,43,0,0
g3_brp,libero_spatial,1,44,0,0
g3_brp,libero_spatial,1,45,0,0
g3_brp,libero_spatial,1,46,0,0
g3_brp,libero_spatial,1,47,0,0
g3_brp,libero_spatial,1,48,0,0
g3_brp,libero_spatial,1,49,0,0
g3_brp,libero_spatial,2,40,0,1
g3_brp,libero_spatial,2,41,0,0
g3_brp,libero_spatial,2,42,0,0
g3_brp,libero_spatial,2,43,0,0
g3_brp,libero_spatial,2,44,0,0
g3_brp,libero_spatial,2,45,0,0
g3_brp,libero_spatial,2,46,0,0
g3_brp,libero_spatial,2,47,0,0
g3_brp,libero_spatial,2,48,0,0
g3_brp,libero_spatial,2,49,0,0
g3_brp,libero_spatial,3,40,0,0
g3_brp,libero_spatial,3,41,0,0
g3_brp,libero_spatial,3,42,0,0
g3_brp,libero_spatial,3,43,0,0
g3_brp,libero_spatial,3,44,0,0
g3_brp,libero_spatial,3,45,0,0
g3_brp,libero_spatial,3,46,0,0
g3_brp,libero_spatial,3,47,0,0
g3_brp,libero_spatial,3,48,0,0
g3_brp,libero_spatial,3,49,0,0
g3_brp,libero_spatial,4,40,0,1
g3_brp,libero_spatial,4,41,0,0
g3_brp,libero_spatial,4,42,0,1
g3_brp,libero_spatial,4,43,0,1
g3_brp,libero_spatial,4,44,0,0
g3_brp,libero_spatial,4,45,0,0
g3_brp,libero_spatial,4,46,0,0
g3_brp,libero_spatial,4,47,0,1
g3_brp,libero_spatial,4,48,0,1
g3_brp,libero_spatial,4,49,0,1
g3_brp,libero_spatial,5,40,0,0
g3_brp,libero_spatial,5,41,0,0
g3_brp,libero_spatial,5,42,0,0
g3_brp,libero_spatial,5,43,0,0
g3_brp,libero_spatial,5,44,0,0
g3_brp,libero_spatial,5,45,0,0
g3_brp,libero_spatial,5,46,0,0
g3_brp,libero_spatial,5,47,0,0
g3_brp,libero_spatial,5,48,0,0
g3_brp,libero_spatial,5,49,0,0
g3_brp,libero_spatial,6,40,0,1
g3_brp,libero_spatial,6,41,0,1
g3_brp,libero_spatial,6,42,0,0
g3_brp,libero_spatial,6,43,0,1
g3_brp,libero_spatial,6,44,0,0
g3_brp,libero_spatial,6,45,0,0
g3_brp,libero_spatial,6,46,0,1
g3_brp,libero_spatial,6,47,0,1
g3_brp,libero_spatial,6,48,0,1
g3_brp,libero_spatial,6,49,0,0
g3_brp,libero_spatial,7,40,0,0
g3_brp,libero_spatial,7,41,0,0
g3_brp,libero_spatial,7,42,0,0
g3_brp,libero_spatial,7,43,0,0
g3_brp,libero_spatial,7,44,0,0
g3_brp,libero_spatial,7,45,0,0
g3_brp,libero_spatial,7,46,0,0
g3_brp,libero_spatial,7,47,0,0
g3_brp,libero_spatial,7,48,0,0
g3_brp,libero_spatial,7,49,0,0
g3_brp,libero_spatial,8,40,0,1
g3_brp,libero_spatial,8,41,0,0
g3_brp,libero_spatial,8,42,0,0
g3_brp,libero_spatial,8,43,0,0
g3_brp,libero_spatial,8,44,0,0
g3_brp,libero_spatial,8,45,0,0
g3_brp,libero_spatial,8,46,0,0
g3_brp,libero_spatial,8,47,0,0
g3_brp,libero_spatial,8,48,0,0
g3_brp,libero_spatial,8,49,0,0
g3_brp,libero_spatial,9,40,0,0
g3_brp,libero_spatial,9,41,0,0
g3_brp,libero_spatial,9,42,0,0
g3_brp,libero_spatial,9,43,0,0
g3_brp,libero_spatial,9,44,0,0
g3_brp,libero_spatial,9,45,0,0
g3_brp,libero_spatial,9,46,0,0
g3_brp,libero_spatial,9,47,0,0
g3_brp,libero_spatial,9,48,0,0
g3_brp,libero_spatial,9,49,0,0
g3_brp_dt,libero_spatial,0,40,0,1
g3_brp_dt,libero_spatial,0,41,0,0
g3_brp_dt,libero_spatial,0,42,0,0
g3_brp_dt,libero_spatial,0,43,0,1
g3_brp_dt,libero_spatial,0,44,0,1
g3_brp_dt,libero_spatial,0,45,0,0
g3_brp_dt,libero_spatial,0,46,0,0
g3_brp_dt,libero_spatial,0,47,0,1
g3_brp_dt,libero_spatial,0,48,0,1
g3_brp_dt,libero_spatial,0,49,0,0
g3_brp_dt,libero_spatial,1,40,0,0
g3_brp_dt,libero_spatial,1,41,0,0
g3_brp_dt,libero_spatial,1,42,0,0
g3_brp_dt,libero_spatial,1,43,0,0
g3_brp_dt,libero_spatial,1,44,0,0
g3_brp_dt,libero_spatial,1,45,0,0
g3_brp_dt,libero_spatial,1,46,0,0
g3_brp_dt,libero_spatial,1,47,0,0
g3_brp_dt,libero_spatial,1,48,0,0
g3_brp_dt,libero_spatial,1,49,0,0
g3_brp_dt,libero_spatial,2,40,0,1
g3_brp_dt,libero_spatial,2,41,0,1
g3_brp_dt,libero_spatial,2,42,0,1
g3_brp_dt,libero_spatial,2,43,0,0
g3_brp_dt,libero_spatial,2,44,0,1
g3_brp_dt,libero_spatial,2,45,0,0
g3_brp_dt,libero_spatial,2,46,0,1
g3_brp_dt,libero_spatial,2,47,0,0
g3_brp_dt,libero_spatial,2,48,0,0
g3_brp_dt,libero_spatial,2,49,0,1
g3_brp_dt,libero_spatial,3,40,0,0
g3_brp_dt,libero_spatial,3,41,0,0
g3_brp_dt,libero_spatial,3,42,0,0
g3_brp_dt,libero_spatial,3,43,0,0
g3_brp_dt,libero_spatial,3,44,0,0
g3_brp_dt,libero_spatial,3,45,0,0
g3_brp_dt,libero_spatial,3,46,0,0
g3_brp_dt,libero_spatial,3,47,0,1
g3_brp_dt,libero_spatial,3,48,0,0
g3_brp_dt,libero_spatial,3,49,0,0
g3_brp_dt,libero_spatial,4,40,0,1
g3_brp_dt,libero_spatial,4,41,0,0
g3_brp_dt,libero_spatial,4,42,0,1
g3_brp_dt,libero_spatial,4,43,0,1
g3_brp_dt,libero_spatial,4,44,0,0
g3_brp_dt,libero_spatial,4,45,0,0
g3_brp_dt,libero_spatial,4,46,0,0
g3_brp_dt,libero_spatial,4,47,0,1
g3_brp_dt,libero_spatial,4,48,0,1
g3_brp_dt,libero_spatial,4,49,0,1
g3_brp_dt,libero_spatial,5,40,0,0
g3_brp_dt,libero_spatial,5,41,0,0
g3_brp_dt,libero_spatial,5,42,0,0
g3_brp_dt,libero_spatial,5,43,0,0
g3_brp_dt,libero_spatial,5,44,0,0
g3_brp_dt,libero_spatial,5,45,0,0
g3_brp_dt,libero_spatial,5,46,0,1
g3_brp_dt,libero_spatial,5,47,0,0
g3_brp_dt,libero_spatial,5,48,0,0
g3_brp_dt,libero_spatial,5,49,0,0
g3_brp_dt,libero_spatial,6,40,0,1
g3_brp_dt,libero_spatial,6,41,0,1
g3_brp_dt,libero_spatial,6,42,0,1
g3_brp_dt,libero_spatial,6,43,0,1
g3_brp_dt,libero_spatial,6,44,0,0
g3_brp_dt,libero_spatial,6,45,0,1
g3_brp_dt,libero_spatial,6,46,0,1
g3_brp_dt,libero_spatial,6,47,0,1
g3_brp_dt,libero_spatial,6,48,0,1
g3_brp_dt,libero_spatial,6,49,0,0
g3_brp_dt,libero_spatial,7,40,0,0
g3_brp_dt,libero_spatial,7,41,0,0
g3_brp_dt,libero_spatial,7,42,0,0
g3_brp_dt,libero_spatial,7,43,0,1
g3_brp_dt,libero_spatial,7,44,0,0
g3_brp_dt,libero_spatial,7,45,0,1
g3_brp_dt,libero_spatial,7,46,0,0
g3_brp_dt,libero_spatial,7,47,0,1
g3_brp_dt,libero_spatial,7,48,0,0
g3_brp_dt,libero_spatial,7,49,0,0
g3_brp_dt,libero_spatial,8,40,0,0
g3_brp_dt,libero_spatial,8,41,0,0
g3_brp_dt,libero_spatial,8,42,0,0
g3_brp_dt,libero_spatial,8,43,0,0
g3_brp_dt,libero_spatial,8,44,0,0
g3_brp_dt,libero_spatial,8,45,0,0
g3_brp_dt,libero_spatial,8,46,0,0
g3_brp_dt,libero_spatial,8,47,0,0
g3_brp_dt,libero_spatial,8,48,0,0
g3_brp_dt,libero_spatial,8,49,0,0
g3_brp_dt,libero_spatial,9,40,0,0
g3_brp_dt,libero_spatial,9,41,0,0
g3_brp_dt,libero_spatial,9,42,0,0
g3_brp_dt,libero_spatial,9,43,0,1
g3_brp_dt,libero_spatial,9,44,0,0
g3_brp_dt,libero_spatial,9,45,0,1
g3_brp_dt,libero_spatial,9,46,0,1
g3_brp_dt,libero_spatial,9,47,0,0
g3_brp_dt,libero_spatial,9,48,0,0
g3_brp_dt,libero_spatial,9,49,0,0
g3_br,libero_spatial,0,40,0,0
g3_br,libero_spatial,0,41,0,0
g3_br,libero_spatial,0,42,0,0
g3_br,libero_spatial,0,43,0,0
g3_br,libero_spatial,0,44,0,0
g3_br,libero_spatial,0,45,0,0
g3_br,libero_spatial,0,46,0,0
g3_br,libero_spatial,0,47,0,0
g3_br,libero_spatial,0,48,0,0
g3_br,libero_spatial,0,49,0,0
g3_br,libero_spatial,1,40,0,0
g3_br,libero_spatial,1,41,0,0
g3_br,libero_spatial,1,42,0,0
g3_br,libero_spatial,1,43,0,0
g3_br,libero_spatial,1,44,0,0
g3_br,libero_spatial,1,45,0,0
g3_br,libero_spatial,1,46,0,0
g3_br,libero_spatial,1,47,0,0
g3_br,libero_spatial,1,48,0,0
g3_br,libero_spatial,1,49,0,0
g3_br,libero_spatial,2,40,0,1
g3_br,libero_spatial,2,41,0,0
g3_br,libero_spatial,2,42,0,0
g3_br,libero_spatial,2,43,0,0
g3_br,libero_spatial,2,44,0,0
g3_br,libero_spatial,2,45,0,0
g3_br,libero_spatial,2,46,0,0
g3_br,libero_spatial,2,47,0,0
g3_br,libero_spatial,2,48,0,0
g3_br,libero_spatial,2,49,0,0
g3_br,libero_spatial,3,40,0,0
g3_br,libero_spatial,3,41,0,0
g3_br,libero_spatial,3,42,0,0
g3_br,libero_spatial,3,43,0,0
g3_br,libero_spatial,3,44,0,0
g3_br,libero_spatial,3,45,0,0
g3_br,libero_spatial,3,46,0,0
g3_br,libero_spatial,3,47,0,0
g3_br,libero_spatial,3,48,0,0
g3_br,libero_spatial,3,49,0,0
g3_br,libero_spatial,4,40,0,1
g3_br,libero_spatial,4,41,0,0
g3_br,libero_spatial,4,42,0,1
g3_br,libero_spatial,4,43,0,1
g3_br,libero_spatial,4,44,0,0
g3_br,libero_spatial,4,45,0,0
g3_br,libero_spatial,4,46,0,0
g3_br,libero_spatial,4,47,0,1
g3_br,libero_spatial,4,48,0,1
g3_br,libero_spatial,4,49,0,1
g3_br,libero_spatial,5,40,0,0
g3_br,libero_spatial,5,41,0,0
g3_br,libero_spatial,5,42,0,0
g3_br,libero_spatial,5,43,0,0
g3_br,libero_spatial,5,44,0,0
g3_br,libero_spatial,5,45,0,0
g3_br,libero_spatial,5,46,0,0
g3_br,libero_spatial,5,47,0,0
g3_br,libero_spatial,5,48,0,0
g3_br,libero_spatial,5,49,0,0
g3_br,libero_spatial,6,40,0,1
g3_br,libero_spatial,6,41,0,1
g3_br,libero_spatial,6,42,0,0
g3_br,libero_spatial,6,43,0,1
g3_br,libero_spatial,6,44,0,0
g3_br,libero_spatial,6,45,0,0
g3_br,libero_spatial,6,46,0,1
g3_br,libero_spatial,6,47,0,1
g3_br,libero_spatial,6,48,0,1
g3_br,libero_spatial,6,49,0,0
g3_br,libero_spatial,7,40,0,0
g3_br,libero_spatial,7,41,0,0
g3_br,libero_spatial,7,42,0,0
g3_br,libero_spatial,7,43,0,0
g3_br,libero_spatial,7,44,0,0
g3_br,libero_spatial,7,45,0,0
g3_br,libero_spatial,7,46,0,0
g3_br,libero_spatial,7,47,0,0
g3_br,libero_spatial,7,48,0,0
g3_br,libero_spatial,7,49,0,0
g3_br,libero_spatial,8,40,0,1
g3_br,libero_spatial,8,41,0,0
g3_br,libero_spatial,8,42,0,0
g3_br,libero_spatial,8,43,0,0
g3_br,libero_spatial,8,44,0,0
g3_br,libero_spatial,8,45,0,0
g3_br,libero_spatial,8,46,0,0
g3_br,libero_spatial,8,47,0,0
g3_br,libero_spatial,8,48,0,0
g3_br,libero_spatial,8,49,0,0
g3_br,libero_spatial,9,40,0,0
g3_br,libero_spatial,9,41,0,0
g3_br,libero_spatial,9,42,0,0
g3_br,libero_spatial,9,43,0,0
g3_br,libero_spatial,9,44,0,0
g3_br,libero_spatial,9,45,0,0
g3_br,libero_spatial,9,46,0,0
g3_br,libero_spatial,9,47,0,0
g3_br,libero_spatial,9,48,0,0
g3_br,libero_spatial,9,49,0,0
lo,libero_spatial,0,40,0,0
lo,libero_spatial,0,41,0,0
lo,libero_spatial,0,42,0,0
lo,libero_spatial,0,43,0,0
lo,libero_spatial,0,44,0,0
lo,libero_spatial,0,45,0,0
lo,libero_spatial,0,46,0,0
lo,libero_spatial,0,47,0,0
lo,libero_spatial,0,48,0,0
lo,libero_spatial,0,49,0,0
lo,libero_spatial,1,40,0,0
lo,libero_spatial,1,41,0,0
lo,libero_spatial,1,42,0,0
lo,libero_spatial,1,43,0,0
lo,libero_spatial,1,44,0,0
lo,libero_spatial,1,45,0,0
lo,libero_spatial,1,46,0,0
lo,libero_spatial,1,47,0,0
lo,libero_spatial,1,48,0,0
lo,libero_spatial,1,49,0,0
lo,libero_spatial,2,40,0,0
lo,libero_spatial,2,41,0,0
lo,libero_spatial,2,42,0,0
lo,libero_spatial,2,43,0,0
lo,libero_spatial,2,44,0,0
lo,libero_spatial,2,45,0,0
lo,libero_spatial,2,46,0,0
lo,libero_spatial,2,47,0,0
lo,libero_spatial,2,48,0,0
lo,libero_spatial,2,49,0,0
lo,libero_spatial,3,40,0,0
lo,libero_spatial,3,41,0,0
lo,libero_spatial,3,42,0,0
lo,libero_spatial,3,43,0,0
lo,libero_spatial,3,44,0,0
lo,libero_spatial,3,45,0,0
lo,libero_spatial,3,46,0,0
lo,libero_spatial,3,47,0,0
lo,libero_spatial,3,48,0,0
lo,libero_spatial,3,49,0,0
lo,libero_spatial,4,40,0,0
lo,libero_spatial,4,41,0,0
lo,libero_spatial,4,42,0,0
lo,libero_spatial,4,43,0,0
lo,libero_spatial,4,44,0,0
lo,libero_spatial,4,45,0,0
lo,libero_spatial,4,46,0,0
lo,libero_spatial,4,47,0,0
lo,libero_spatial,4,48,0,0
lo,libero_spatial,4,49,0,0
lo,libero_spatial,5,40,0,0
lo,libero_spatial,5,41,0,0
lo,libero_spatial,5,42,0,0
lo,libero_spatial,5,43,0,0
lo,libero_spatial,5,44,0,0
lo,libero_spatial,5,45,0,0
lo,libero_spatial,5,46,0,0
lo,libero_spatial,5,47,0,0
lo,libero_spatial,5,48,0,0
lo,libero_spatial,5,49,0,0
lo,libero_spatial,6,40,0,0
lo,libero_spatial,6,41,0,0
lo,libero_spatial,6,42,0,0
lo,libero_spatial,6,43,0,0
lo,libero_spatial,6,44,0,0
lo,libero_spatial,6,45,0,0
lo,libero_spatial,6,46,0,0
lo,libero_spatial,6,47,0,0
lo,libero_spatial,6,48,0,0
lo,libero_spatial,6,49,0,0
lo,libero_spatial,7,40,0,0
lo,libero_spatial,7,41,0,0
lo,libero_spatial,7,42,0,0
lo,libero_spatial,7,43,0,0
lo,libero_spatial,7,44,0,0
lo,libero_spatial,7,45,0,0
lo,libero_spatial,7,46,0,0
lo,libero_spatial,7,47,0,0
lo,libero_spatial,7,48,0,0
lo,libero_spatial,7,49,0,0
lo,libero_spatial,8,40,0,0
lo,libero_spatial,8,41,0,0
lo,libero_spatial,8,42,0,0
lo,libero_spatial,8,43,0,0
lo,libero_spatial,8,44,0,0
lo,libero_spatial,8,45,0,0
lo,libero_spatial,8,46,0,0
lo,libero_spatial,8,47,0,0
lo,libero_spatial,8,48,0,0
lo,libero_spatial,8,49,0,0
lo,libero_spatial,9,40,0,0
lo,libero_spatial,9,41,0,0
lo,libero_spatial,9,42,0,0
lo,libero_spatial,9,43,0,0
lo,libero_spatial,9,44,0,0
lo,libero_spatial,9,45,0,0
lo,libero_spatial,9,46,0,0
lo,libero_spatial,9,47,0,0
lo,libero_spatial,9,48,0,0
lo,libero_spatial,9,49,0,0
lo_dt,libero_spatial,0,40,0,1
lo_dt,libero_spatial,0,41,0,1
lo_dt,libero_spatial,0,42,0,1
lo_dt,libero_spatial,0,43,0,1
lo_dt,libero_spatial,0,44,0,0
lo_dt,libero_spatial,0,45,0,0
lo_dt,libero_spatial,0,46,0,1
lo_dt,libero_spatial,0,47,0,1
lo_dt,libero_spatial,0,48,0,1
lo_dt,libero_spatial,0,49,0,1
lo_dt,libero_spatial,1,40,0,1
lo_dt,libero_spatial,1,41,0,1
lo_dt,libero_spatial,1,42,0,1
lo_dt,libero_spatial,1,43,0,1
lo_dt,libero_spatial,1,44,0,1
lo_dt,libero_spatial,1,45,0,1
lo_dt,libero_spatial,1,46,0,1
lo_dt,libero_spatial,1,47,0,1
lo_dt,libero_spatial,1,48,0,1
lo_dt,libero_spatial,1,49,0,1
lo_dt,libero_spatial,2,40,0,1
lo_dt,libero_spatial,2,41,0,1
lo_dt,libero_spatial,2,42,0,1
lo_dt,libero_spatial,2,43,0,1
lo_dt,libero_spatial,2,44,0,0
lo_dt,libero_spatial,2,45,0,1
lo_dt,libero_spatial,2,46,0,1
lo_dt,libero_spatial,2,47,0,1
lo_dt,libero_spatial,2,48,0,1
lo_dt,libero_spatial,2,49,0,1
lo_dt,libero_spatial,3,40,0,1
lo_dt,libero_spatial,3,41,0,1
lo_dt,libero_spatial,3,42,0,1
lo_dt,libero_spatial,3,43,0,1
lo_dt,libero_spatial,3,44,0,1
lo_dt,libero_spatial,3,45,0,1
lo_dt,libero_spatial,3,46,0,1
lo_dt,libero_spatial,3,47,0,1
lo_dt,libero_spatial,3,48,0,1
lo_dt,libero_spatial,3,49,0,1
lo_dt,libero_spatial,4,40,0,1
lo_dt,libero_spatial,4,41,0,1
lo_dt,libero_spatial,4,42,0,1
lo_dt,libero_spatial,4,43,0,1
lo_dt,libero_spatial,4,44,0,1
lo_dt,libero_spatial,4,45,0,1
lo_dt,libero_spatial,4,46,0,1
lo_dt,libero_spatial,4,47,0,1
lo_dt,libero_spatial,4,48,0,1
lo_dt,libero_spatial,4,49,0,1
lo_dt,libero_spatial,5,40,0,1
lo_dt,libero_spatial,5,41,0,1
lo_dt,libero_spatial,5,42,0,1
lo_dt,libero_spatial,5,43,0,0
lo_dt,libero_spatial,5,44,0,1
lo_dt,libero_spatial,5,45,0,0
lo_dt,libero_spatial,5,46,0,0
lo_dt,libero_spatial,5,47,0,1
lo_dt,libero_spatial,5,48,0,1
lo_dt,libero_spatial,5,49,0,0
lo_dt,libero_spatial,6,40,0,1
lo_dt,libero_spatial,6,41,0,1
lo_dt,libero_spatial,6,42,0,1
lo_dt,libero_spatial,6,43,0,1
lo_dt,libero_spatial,6,44,0,1
lo_dt,libero_spatial,6,45,0,1
lo_dt,libero_spatial,6,46,0,1
lo_dt,libero_spatial,6,47,0,1
lo_dt,libero_spatial,6,48,0,1
lo_dt,libero_spatial,6,49,0,1
lo_dt,libero_spatial,7,40,0,1
lo_dt,libero_spatial,7,41,0,1
lo_dt,libero_spatial,7,42,0,1
lo_dt,libero_spatial,7,43,0,1
lo_dt,libero_spatial,7,44,0,1
lo_dt,libero_spatial,7,45,0,1
lo_dt,libero_spatial,7,46,0,1
lo_dt,libero_spatial,7,47,0,1
lo_dt,libero_spatial,7,48,0,1
lo_dt,libero_spatial,7,49,0,1
lo_dt,libero_spatial,8,40,0,1
lo_dt,libero_spatial,8,41,0,1
lo_dt,libero_spatial,8,42,0,1
lo_dt,libero_spatial,8,43,0,1
lo_dt,libero_spatial,8,44,0,1
lo_dt,libero_spatial,8,45,0,1
lo_dt,libero_spatial,8,46,0,1
lo_dt,libero_spatial,8,47,0,0
lo_dt,libero_spatial,8,48,0,1
lo_dt,libero_spatial,8,49,0,1
lo_dt,libero_spatial,9,40,0,1
lo_dt,libero_spatial,9,41,0,1
lo_dt,libero_spatial,9,42,0,1
lo_dt,libero_spatial,9,43,0,1
lo_dt,libero_spatial,9,44,0,1
lo_dt,libero_spatial,9,45,0,1
lo_dt,libero_spatial,9,46,0,1
lo_dt,libero_spatial,9,47,0,1
lo_dt,libero_spatial,9,48,0,1
lo_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/XVLA_p2g_corr.csv <==
cell,suite,task_id,init,seed,success
su_base,libero_spatial,0,40,0,1
su_base,libero_spatial,0,41,0,1
su_base,libero_spatial,0,42,0,1
su_base,libero_spatial,0,43,0,1
su_base,libero_spatial,0,44,0,1
su_base,libero_spatial,0,45,0,1
su_base,libero_spatial,0,46,0,1
su_base,libero_spatial,0,47,0,1
su_base,libero_spatial,0,48,0,1
su_base,libero_spatial,0,49,0,1
su_base,libero_spatial,1,40,0,1
su_base,libero_spatial,1,41,0,1
su_base,libero_spatial,1,42,0,1
su_base,libero_spatial,1,43,0,1
su_base,libero_spatial,1,44,0,1
su_base,libero_spatial,1,45,0,1
su_base,libero_spatial,1,46,0,1
su_base,libero_spatial,1,47,0,1
su_base,libero_spatial,1,48,0,1
su_base,libero_spatial,1,49,0,1
su_base,libero_spatial,2,40,0,1
su_base,libero_spatial,2,41,0,1
su_base,libero_spatial,2,42,0,1
su_base,libero_spatial,2,43,0,1
su_base,libero_spatial,2,44,0,1
su_base,libero_spatial,2,45,0,1
su_base,libero_spatial,2,46,0,1
su_base,libero_spatial,2,47,0,1
su_base,libero_spatial,2,48,0,1
su_base,libero_spatial,2,49,0,1
su_base,libero_spatial,3,40,0,1
su_base,libero_spatial,3,41,0,1
su_base,libero_spatial,3,42,0,1
su_base,libero_spatial,3,43,0,1
su_base,libero_spatial,3,44,0,1
su_base,libero_spatial,3,45,0,1
su_base,libero_spatial,3,46,0,1
su_base,libero_spatial,3,47,0,1
su_base,libero_spatial,3,48,0,1
su_base,libero_spatial,3,49,0,1
su_base,libero_spatial,4,40,0,1
su_base,libero_spatial,4,41,0,1
su_base,libero_spatial,4,42,0,1
su_base,libero_spatial,4,43,0,1
su_base,libero_spatial,4,44,0,1
su_base,libero_spatial,4,45,0,1
su_base,libero_spatial,4,46,0,1
su_base,libero_spatial,4,47,0,1
su_base,libero_spatial,4,48,0,0
su_base,libero_spatial,4,49,0,1
su_base,libero_spatial,5,40,0,0
su_base,libero_spatial,5,41,0,0
su_base,libero_spatial,5,42,0,0
su_base,libero_spatial,5,43,0,0
su_base,libero_spatial,5,44,0,1
su_base,libero_spatial,5,45,0,0
su_base,libero_spatial,5,46,0,1
su_base,libero_spatial,5,47,0,1
su_base,libero_spatial,5,48,0,1
su_base,libero_spatial,5,49,0,0
su_base,libero_spatial,6,40,0,1
su_base,libero_spatial,6,41,0,1
su_base,libero_spatial,6,42,0,1
su_base,libero_spatial,6,43,0,1
su_base,libero_spatial,6,44,0,1
su_base,libero_spatial,6,45,0,0
su_base,libero_spatial,6,46,0,1
su_base,libero_spatial,6,47,0,1
su_base,libero_spatial,6,48,0,1
su_base,libero_spatial,6,49,0,1
su_base,libero_spatial,7,40,0,1
su_base,libero_spatial,7,41,0,1
su_base,libero_spatial,7,42,0,1
su_base,libero_spatial,7,43,0,1
su_base,libero_spatial,7,44,0,1
su_base,libero_spatial,7,45,0,1
su_base,libero_spatial,7,46,0,1
su_base,libero_spatial,7,47,0,1
su_base,libero_spatial,7,48,0,1
su_base,libero_spatial,7,49,0,1
su_base,libero_spatial,8,40,0,1
su_base,libero_spatial,8,41,0,1
su_base,libero_spatial,8,42,0,1
su_base,libero_spatial,8,43,0,1
su_base,libero_spatial,8,44,0,1
su_base,libero_spatial,8,45,0,1
su_base,libero_spatial,8,46,0,1
su_base,libero_spatial,8,47,0,0
su_base,libero_spatial,8,48,0,1
su_base,libero_spatial,8,49,0,1
su_base,libero_spatial,9,40,0,1
su_base,libero_spatial,9,41,0,1
su_base,libero_spatial,9,42,0,1
su_base,libero_spatial,9,43,0,1
su_base,libero_spatial,9,44,0,1
su_base,libero_spatial,9,45,0,1
su_base,libero_spatial,9,46,0,1
su_base,libero_spatial,9,47,0,1
su_base,libero_spatial,9,48,0,1
su_base,libero_spatial,9,49,0,1
he,libero_spatial,0,40,0,0
he,libero_spatial,0,41,0,0
he,libero_spatial,0,42,0,0
he,libero_spatial,0,43,0,0
he,libero_spatial,0,44,0,0
he,libero_spatial,0,45,0,0
he,libero_spatial,0,46,0,0
he,libero_spatial,0,47,0,0
he,libero_spatial,0,48,0,0
he,libero_spatial,0,49,0,0
he,libero_spatial,1,40,0,0
he,libero_spatial,1,41,0,0
he,libero_spatial,1,42,0,0
he,libero_spatial,1,43,0,0
he,libero_spatial,1,44,0,0
he,libero_spatial,1,45,0,0
he,libero_spatial,1,46,0,0
he,libero_spatial,1,47,0,0
he,libero_spatial,1,48,0,0
he,libero_spatial,1,49,0,0
he,libero_spatial,2,40,0,0
he,libero_spatial,2,41,0,0
he,libero_spatial,2,42,0,0
he,libero_spatial,2,43,0,0
he,libero_spatial,2,44,0,0
he,libero_spatial,2,45,0,0
he,libero_spatial,2,46,0,0
he,libero_spatial,2,47,0,0
he,libero_spatial,2,48,0,0
he,libero_spatial,2,49,0,0
he,libero_spatial,3,40,0,0
he,libero_spatial,3,41,0,0
he,libero_spatial,3,42,0,0
he,libero_spatial,3,43,0,0
he,libero_spatial,3,44,0,0
he,libero_spatial,3,45,0,0
he,libero_spatial,3,46,0,0
he,libero_spatial,3,47,0,0
he,libero_spatial,3,48,0,0
he,libero_spatial,3,49,0,0
he,libero_spatial,4,40,0,0
he,libero_spatial,4,41,0,0
he,libero_spatial,4,42,0,0
he,libero_spatial,4,43,0,0
he,libero_spatial,4,44,0,0
he,libero_spatial,4,45,0,0
he,libero_spatial,4,46,0,0
he,libero_spatial,4,47,0,0
he,libero_spatial,4,48,0,0
he,libero_spatial,4,49,0,0
he,libero_spatial,5,40,0,0
he,libero_spatial,5,41,0,0
he,libero_spatial,5,42,0,0
he,libero_spatial,5,43,0,0
he,libero_spatial,5,44,0,0
he,libero_spatial,5,45,0,0
he,libero_spatial,5,46,0,0
he,libero_spatial,5,47,0,0
he,libero_spatial,5,48,0,0
he,libero_spatial,5,49,0,0
he,libero_spatial,6,40,0,0
he,libero_spatial,6,41,0,0
he,libero_spatial,6,42,0,0
he,libero_spatial,6,43,0,0
he,libero_spatial,6,44,0,0
he,libero_spatial,6,45,0,0
he,libero_spatial,6,46,0,0
he,libero_spatial,6,47,0,0
he,libero_spatial,6,48,0,0
he,libero_spatial,6,49,0,0
he,libero_spatial,7,40,0,0
he,libero_spatial,7,41,0,0
he,libero_spatial,7,42,0,0
he,libero_spatial,7,43,0,0
he,libero_spatial,7,44,0,0
he,libero_spatial,7,45,0,0
he,libero_spatial,7,46,0,0
he,libero_spatial,7,47,0,0
he,libero_spatial,7,48,0,0
he,libero_spatial,7,49,0,0
he,libero_spatial,8,40,0,0
he,libero_spatial,8,41,0,0
he,libero_spatial,8,42,0,0
he,libero_spatial,8,43,0,0
he,libero_spatial,8,44,0,0
he,libero_spatial,8,45,0,0
he,libero_spatial,8,46,0,0
he,libero_spatial,8,47,0,0
he,libero_spatial,8,48,0,0
he,libero_spatial,8,49,0,0
he,libero_spatial,9,40,0,0
he,libero_spatial,9,41,0,0
he,libero_spatial,9,42,0,0
he,libero_spatial,9,43,0,0
he,libero_spatial,9,44,0,0
he,libero_spatial,9,45,0,0
he,libero_spatial,9,46,0,0
he,libero_spatial,9,47,0,0
he,libero_spatial,9,48,0,0
he,libero_spatial,9,49,0,0
he_dt,libero_spatial,0,40,0,1
he_dt,libero_spatial,0,41,0,0
he_dt,libero_spatial,0,42,0,1
he_dt,libero_spatial,0,43,0,1
he_dt,libero_spatial,0,44,0,1
he_dt,libero_spatial,0,45,0,1
he_dt,libero_spatial,0,46,0,1
he_dt,libero_spatial,0,47,0,0
he_dt,libero_spatial,0,48,0,0
he_dt,libero_spatial,0,49,0,0
he_dt,libero_spatial,1,40,0,1
he_dt,libero_spatial,1,41,0,0
he_dt,libero_spatial,1,42,0,1
he_dt,libero_spatial,1,43,0,1
he_dt,libero_spatial,1,44,0,1
he_dt,libero_spatial,1,45,0,1
he_dt,libero_spatial,1,46,0,1
he_dt,libero_spatial,1,47,0,1
he_dt,libero_spatial,1,48,0,0
he_dt,libero_spatial,1,49,0,1
he_dt,libero_spatial,2,40,0,1
he_dt,libero_spatial,2,41,0,1
he_dt,libero_spatial,2,42,0,0
he_dt,libero_spatial,2,43,0,1
he_dt,libero_spatial,2,44,0,0
he_dt,libero_spatial,2,45,0,0
he_dt,libero_spatial,2,46,0,1
he_dt,libero_spatial,2,47,0,0
he_dt,libero_spatial,2,48,0,0
he_dt,libero_spatial,2,49,0,0
he_dt,libero_spatial,3,40,0,0
he_dt,libero_spatial,3,41,0,0
he_dt,libero_spatial,3,42,0,0
he_dt,libero_spatial,3,43,0,1
he_dt,libero_spatial,3,44,0,1
he_dt,libero_spatial,3,45,0,0
he_dt,libero_spatial,3,46,0,0
he_dt,libero_spatial,3,47,0,1
he_dt,libero_spatial,3,48,0,0
he_dt,libero_spatial,3,49,0,0
he_dt,libero_spatial,4,40,0,0
he_dt,libero_spatial,4,41,0,0
he_dt,libero_spatial,4,42,0,1
he_dt,libero_spatial,4,43,0,0
he_dt,libero_spatial,4,44,0,0
he_dt,libero_spatial,4,45,0,0
he_dt,libero_spatial,4,46,0,0
he_dt,libero_spatial,4,47,0,0
he_dt,libero_spatial,4,48,0,1
he_dt,libero_spatial,4,49,0,0
he_dt,libero_spatial,5,40,0,0
he_dt,libero_spatial,5,41,0,0
he_dt,libero_spatial,5,42,0,0
he_dt,libero_spatial,5,43,0,1
he_dt,libero_spatial,5,44,0,0
he_dt,libero_spatial,5,45,0,1
he_dt,libero_spatial,5,46,0,0
he_dt,libero_spatial,5,47,0,0
he_dt,libero_spatial,5,48,0,0
he_dt,libero_spatial,5,49,0,0
he_dt,libero_spatial,6,40,0,1
he_dt,libero_spatial,6,41,0,1
he_dt,libero_spatial,6,42,0,1
he_dt,libero_spatial,6,43,0,1
he_dt,libero_spatial,6,44,0,1
he_dt,libero_spatial,6,45,0,1
he_dt,libero_spatial,6,46,0,1
he_dt,libero_spatial,6,47,0,1
he_dt,libero_spatial,6,48,0,1
he_dt,libero_spatial,6,49,0,0
he_dt,libero_spatial,7,40,0,1
he_dt,libero_spatial,7,41,0,0
he_dt,libero_spatial,7,42,0,1
he_dt,libero_spatial,7,43,0,1
he_dt,libero_spatial,7,44,0,0
he_dt,libero_spatial,7,45,0,1
he_dt,libero_spatial,7,46,0,0
he_dt,libero_spatial,7,47,0,1
he_dt,libero_spatial,7,48,0,1
he_dt,libero_spatial,7,49,0,0
he_dt,libero_spatial,8,40,0,1
he_dt,libero_spatial,8,41,0,1
he_dt,libero_spatial,8,42,0,0
he_dt,libero_spatial,8,43,0,0
he_dt,libero_spatial,8,44,0,0
he_dt,libero_spatial,8,45,0,0
he_dt,libero_spatial,8,46,0,0
he_dt,libero_spatial,8,47,0,0
he_dt,libero_spatial,8,48,0,1
he_dt,libero_spatial,8,49,0,0
he_dt,libero_spatial,9,40,0,1
he_dt,libero_spatial,9,41,0,0
he_dt,libero_spatial,9,42,0,1
he_dt,libero_spatial,9,43,0,1
he_dt,libero_spatial,9,44,0,1
he_dt,libero_spatial,9,45,0,1
he_dt,libero_spatial,9,46,0,1
he_dt,libero_spatial,9,47,0,0
he_dt,libero_spatial,9,48,0,1
he_dt,libero_spatial,9,49,0,0
he_brp,libero_spatial,0,40,0,0
he_brp,libero_spatial,0,41,0,0
he_brp,libero_spatial,0,42,0,0
he_brp,libero_spatial,0,43,0,0
he_brp,libero_spatial,0,44,0,0
he_brp,libero_spatial,0,45,0,0
he_brp,libero_spatial,0,46,0,0
he_brp,libero_spatial,0,47,0,0
he_brp,libero_spatial,0,48,0,0
he_brp,libero_spatial,0,49,0,0
he_brp,libero_spatial,1,40,0,0
he_brp,libero_spatial,1,41,0,0
he_brp,libero_spatial,1,42,0,0
he_brp,libero_spatial,1,43,0,0
he_brp,libero_spatial,1,44,0,0
he_brp,libero_spatial,1,45,0,0
he_brp,libero_spatial,1,46,0,0
he_brp,libero_spatial,1,47,0,0
he_brp,libero_spatial,1,48,0,0
he_brp,libero_spatial,1,49,0,0
he_brp,libero_spatial,2,40,0,0
he_brp,libero_spatial,2,41,0,0
he_brp,libero_spatial,2,42,0,0
he_brp,libero_spatial,2,43,0,0
he_brp,libero_spatial,2,44,0,0
he_brp,libero_spatial,2,45,0,0
he_brp,libero_spatial,2,46,0,0
he_brp,libero_spatial,2,47,0,0
he_brp,libero_spatial,2,48,0,0
he_brp,libero_spatial,2,49,0,0
he_brp,libero_spatial,3,40,0,0
he_brp,libero_spatial,3,41,0,0
he_brp,libero_spatial,3,42,0,0
he_brp,libero_spatial,3,43,0,0
he_brp,libero_spatial,3,44,0,0
he_brp,libero_spatial,3,45,0,0
he_brp,libero_spatial,3,46,0,0
he_brp,libero_spatial,3,47,0,0
he_brp,libero_spatial,3,48,0,0
he_brp,libero_spatial,3,49,0,0
he_brp,libero_spatial,4,40,0,0
he_brp,libero_spatial,4,41,0,0
he_brp,libero_spatial,4,42,0,0
he_brp,libero_spatial,4,43,0,0
he_brp,libero_spatial,4,44,0,0
he_brp,libero_spatial,4,45,0,0
he_brp,libero_spatial,4,46,0,0
he_brp,libero_spatial,4,47,0,0
he_brp,libero_spatial,4,48,0,0
he_brp,libero_spatial,4,49,0,0
he_brp,libero_spatial,5,40,0,0
he_brp,libero_spatial,5,41,0,0
he_brp,libero_spatial,5,42,0,0
he_brp,libero_spatial,5,43,0,0
he_brp,libero_spatial,5,44,0,0
he_brp,libero_spatial,5,45,0,0
he_brp,libero_spatial,5,46,0,0
he_brp,libero_spatial,5,47,0,0
he_brp,libero_spatial,5,48,0,0
he_brp,libero_spatial,5,49,0,0
he_brp,libero_spatial,6,40,0,1
he_brp,libero_spatial,6,41,0,1
he_brp,libero_spatial,6,42,0,0
he_brp,libero_spatial,6,43,0,1
he_brp,libero_spatial,6,44,0,0
he_brp,libero_spatial,6,45,0,0
he_brp,libero_spatial,6,46,0,0
he_brp,libero_spatial,6,47,0,0
he_brp,libero_spatial,6,48,0,0
he_brp,libero_spatial,6,49,0,0
he_brp,libero_spatial,7,40,0,0
he_brp,libero_spatial,7,41,0,0
he_brp,libero_spatial,7,42,0,0
he_brp,libero_spatial,7,43,0,0
he_brp,libero_spatial,7,44,0,0
he_brp,libero_spatial,7,45,0,0
he_brp,libero_spatial,7,46,0,0
he_brp,libero_spatial,7,47,0,0
he_brp,libero_spatial,7,48,0,0
he_brp,libero_spatial,7,49,0,0
he_brp,libero_spatial,8,40,0,0
he_brp,libero_spatial,8,41,0,0
he_brp,libero_spatial,8,42,0,0
he_brp,libero_spatial,8,43,0,0
he_brp,libero_spatial,8,44,0,0
he_brp,libero_spatial,8,45,0,0
he_brp,libero_spatial,8,46,0,0
he_brp,libero_spatial,8,47,0,0
he_brp,libero_spatial,8,48,0,0
he_brp,libero_spatial,8,49,0,0
he_brp,libero_spatial,9,40,0,0
he_brp,libero_spatial,9,41,0,0
he_brp,libero_spatial,9,42,0,0
he_brp,libero_spatial,9,43,0,0
he_brp,libero_spatial,9,44,0,0
he_brp,libero_spatial,9,45,0,0
he_brp,libero_spatial,9,46,0,0
he_brp,libero_spatial,9,47,0,0
he_brp,libero_spatial,9,48,0,0
he_brp,libero_spatial,9,49,0,0
he_brp_dt,libero_spatial,0,40,0,0
he_brp_dt,libero_spatial,0,41,0,0
he_brp_dt,libero_spatial,0,42,0,0
he_brp_dt,libero_spatial,0,43,0,0
he_brp_dt,libero_spatial,0,44,0,0
he_brp_dt,libero_spatial,0,45,0,0
he_brp_dt,libero_spatial,0,46,0,0
he_brp_dt,libero_spatial,0,47,0,0
he_brp_dt,libero_spatial,0,48,0,0
he_brp_dt,libero_spatial,0,49,0,0
he_brp_dt,libero_spatial,1,40,0,0
he_brp_dt,libero_spatial,1,41,0,0
he_brp_dt,libero_spatial,1,42,0,0
he_brp_dt,libero_spatial,1,43,0,0
he_brp_dt,libero_spatial,1,44,0,0
he_brp_dt,libero_spatial,1,45,0,0
he_brp_dt,libero_spatial,1,46,0,0
he_brp_dt,libero_spatial,1,47,0,0
he_brp_dt,libero_spatial,1,48,0,0
he_brp_dt,libero_spatial,1,49,0,0
he_brp_dt,libero_spatial,2,40,0,0
he_brp_dt,libero_spatial,2,41,0,0
he_brp_dt,libero_spatial,2,42,0,0
he_brp_dt,libero_spatial,2,43,0,0
he_brp_dt,libero_spatial,2,44,0,0
he_brp_dt,libero_spatial,2,45,0,0
he_brp_dt,libero_spatial,2,46,0,1
he_brp_dt,libero_spatial,2,47,0,0
he_brp_dt,libero_spatial,2,48,0,0
he_brp_dt,libero_spatial,2,49,0,0
he_brp_dt,libero_spatial,3,40,0,0
he_brp_dt,libero_spatial,3,41,0,0
he_brp_dt,libero_spatial,3,42,0,0
he_brp_dt,libero_spatial,3,43,0,0
he_brp_dt,libero_spatial,3,44,0,0
he_brp_dt,libero_spatial,3,45,0,0
he_brp_dt,libero_spatial,3,46,0,0
he_brp_dt,libero_spatial,3,47,0,0
he_brp_dt,libero_spatial,3,48,0,0
he_brp_dt,libero_spatial,3,49,0,0
he_brp_dt,libero_spatial,4,40,0,0
he_brp_dt,libero_spatial,4,41,0,0
he_brp_dt,libero_spatial,4,42,0,1
he_brp_dt,libero_spatial,4,43,0,1
he_brp_dt,libero_spatial,4,44,0,0
he_brp_dt,libero_spatial,4,45,0,0
he_brp_dt,libero_spatial,4,46,0,0
he_brp_dt,libero_spatial,4,47,0,0
he_brp_dt,libero_spatial,4,48,0,0
he_brp_dt,libero_spatial,4,49,0,1
he_brp_dt,libero_spatial,5,40,0,0
he_brp_dt,libero_spatial,5,41,0,0
he_brp_dt,libero_spatial,5,42,0,0
he_brp_dt,libero_spatial,5,43,0,0
he_brp_dt,libero_spatial,5,44,0,0
he_brp_dt,libero_spatial,5,45,0,0
he_brp_dt,libero_spatial,5,46,0,0
he_brp_dt,libero_spatial,5,47,0,0
he_brp_dt,libero_spatial,5,48,0,0
he_brp_dt,libero_spatial,5,49,0,0
he_brp_dt,libero_spatial,6,40,0,1
he_brp_dt,libero_spatial,6,41,0,1
he_brp_dt,libero_spatial,6,42,0,1
he_brp_dt,libero_spatial,6,43,0,1
he_brp_dt,libero_spatial,6,44,0,0
he_brp_dt,libero_spatial,6,45,0,1
he_brp_dt,libero_spatial,6,46,0,1
he_brp_dt,libero_spatial,6,47,0,1
he_brp_dt,libero_spatial,6,48,0,1
he_brp_dt,libero_spatial,6,49,0,0
he_brp_dt,libero_spatial,7,40,0,0
he_brp_dt,libero_spatial,7,41,0,0
he_brp_dt,libero_spatial,7,42,0,0
he_brp_dt,libero_spatial,7,43,0,1
he_brp_dt,libero_spatial,7,44,0,0
he_brp_dt,libero_spatial,7,45,0,1
he_brp_dt,libero_spatial,7,46,0,0
he_brp_dt,libero_spatial,7,47,0,1
he_brp_dt,libero_spatial,7,48,0,0
he_brp_dt,libero_spatial,7,49,0,0
he_brp_dt,libero_spatial,8,40,0,1
he_brp_dt,libero_spatial,8,41,0,0
he_brp_dt,libero_spatial,8,42,0,0
he_brp_dt,libero_spatial,8,43,0,0
he_brp_dt,libero_spatial,8,44,0,0
he_brp_dt,libero_spatial,8,45,0,0
he_brp_dt,libero_spatial,8,46,0,0
he_brp_dt,libero_spatial,8,47,0,0
he_brp_dt,libero_spatial,8,48,0,0
he_brp_dt,libero_spatial,8,49,0,0
he_brp_dt,libero_spatial,9,40,0,0
he_brp_dt,libero_spatial,9,41,0,0
he_brp_dt,libero_spatial,9,42,0,0
he_brp_dt,libero_spatial,9,43,0,0
he_brp_dt,libero_spatial,9,44,0,0
he_brp_dt,libero_spatial,9,45,0,0
he_brp_dt,libero_spatial,9,46,0,0
he_brp_dt,libero_spatial,9,47,0,0
he_brp_dt,libero_spatial,9,48,0,0
he_brp_dt,libero_spatial,9,49,0,0
pg,libero_spatial,0,40,0,0
pg,libero_spatial,0,41,0,0
pg,libero_spatial,0,42,0,0
pg,libero_spatial,0,43,0,0
pg,libero_spatial,0,44,0,0
pg,libero_spatial,0,45,0,0
pg,libero_spatial,0,46,0,0
pg,libero_spatial,0,47,0,0
pg,libero_spatial,0,48,0,0
pg,libero_spatial,0,49,0,0
pg,libero_spatial,1,40,0,0
pg,libero_spatial,1,41,0,0
pg,libero_spatial,1,42,0,0
pg,libero_spatial,1,43,0,0
pg,libero_spatial,1,44,0,0
pg,libero_spatial,1,45,0,0
pg,libero_spatial,1,46,0,0
pg,libero_spatial,1,47,0,0
pg,libero_spatial,1,48,0,0
pg,libero_spatial,1,49,0,0
pg,libero_spatial,2,40,0,0
pg,libero_spatial,2,41,0,0
pg,libero_spatial,2,42,0,0
pg,libero_spatial,2,43,0,0
pg,libero_spatial,2,44,0,0
pg,libero_spatial,2,45,0,0
pg,libero_spatial,2,46,0,0
pg,libero_spatial,2,47,0,0
pg,libero_spatial,2,48,0,0
pg,libero_spatial,2,49,0,0
pg,libero_spatial,3,40,0,0
pg,libero_spatial,3,41,0,0
pg,libero_spatial,3,42,0,0
pg,libero_spatial,3,43,0,0
pg,libero_spatial,3,44,0,0
pg,libero_spatial,3,45,0,0
pg,libero_spatial,3,46,0,0
pg,libero_spatial,3,47,0,0
pg,libero_spatial,3,48,0,0
pg,libero_spatial,3,49,0,0
pg,libero_spatial,4,40,0,0
pg,libero_spatial,4,41,0,0
pg,libero_spatial,4,42,0,0
pg,libero_spatial,4,43,0,0
pg,libero_spatial,4,44,0,0
pg,libero_spatial,4,45,0,0
pg,libero_spatial,4,46,0,0
pg,libero_spatial,4,47,0,0
pg,libero_spatial,4,48,0,0
pg,libero_spatial,4,49,0,0
pg,libero_spatial,5,40,0,0
pg,libero_spatial,5,41,0,0
pg,libero_spatial,5,42,0,0
pg,libero_spatial,5,43,0,0
pg,libero_spatial,5,44,0,0
pg,libero_spatial,5,45,0,0
pg,libero_spatial,5,46,0,0
pg,libero_spatial,5,47,0,0
pg,libero_spatial,5,48,0,0
pg,libero_spatial,5,49,0,0
pg,libero_spatial,6,40,0,0
pg,libero_spatial,6,41,0,0
pg,libero_spatial,6,42,0,0
pg,libero_spatial,6,43,0,0
pg,libero_spatial,6,44,0,0
pg,libero_spatial,6,45,0,0
pg,libero_spatial,6,46,0,0
pg,libero_spatial,6,47,0,0
pg,libero_spatial,6,48,0,0
pg,libero_spatial,6,49,0,0
pg,libero_spatial,7,40,0,0
pg,libero_spatial,7,41,0,0
pg,libero_spatial,7,42,0,0
pg,libero_spatial,7,43,0,0
pg,libero_spatial,7,44,0,0
pg,libero_spatial,7,45,0,0
pg,libero_spatial,7,46,0,0
pg,libero_spatial,7,47,0,0
pg,libero_spatial,7,48,0,0
pg,libero_spatial,7,49,0,0
pg,libero_spatial,8,40,0,0
pg,libero_spatial,8,41,0,0
pg,libero_spatial,8,42,0,0
pg,libero_spatial,8,43,0,0
pg,libero_spatial,8,44,0,0
pg,libero_spatial,8,45,0,0
pg,libero_spatial,8,46,0,0
pg,libero_spatial,8,47,0,0
pg,libero_spatial,8,48,0,0
pg,libero_spatial,8,49,0,0
pg,libero_spatial,9,40,0,0
pg,libero_spatial,9,41,0,0
pg,libero_spatial,9,42,0,0
pg,libero_spatial,9,43,0,0
pg,libero_spatial,9,44,0,0
pg,libero_spatial,9,45,0,0
pg,libero_spatial,9,46,0,0
pg,libero_spatial,9,47,0,0
pg,libero_spatial,9,48,0,0
pg,libero_spatial,9,49,0,0
pg_dt,libero_spatial,0,40,0,1
pg_dt,libero_spatial,0,41,0,1
pg_dt,libero_spatial,0,42,0,1
pg_dt,libero_spatial,0,43,0,1
pg_dt,libero_spatial,0,44,0,1
pg_dt,libero_spatial,0,45,0,1
pg_dt,libero_spatial,0,46,0,1
pg_dt,libero_spatial,0,47,0,0
pg_dt,libero_spatial,0,48,0,0
pg_dt,libero_spatial,0,49,0,0
pg_dt,libero_spatial,1,40,0,1
pg_dt,libero_spatial,1,41,0,1
pg_dt,libero_spatial,1,42,0,0
pg_dt,libero_spatial,1,43,0,0
pg_dt,libero_spatial,1,44,0,1
pg_dt,libero_spatial,1,45,0,0
pg_dt,libero_spatial,1,46,0,1
pg_dt,libero_spatial,1,47,0,1
pg_dt,libero_spatial,1,48,0,1
pg_dt,libero_spatial,1,49,0,1
pg_dt,libero_spatial,2,40,0,1
pg_dt,libero_spatial,2,41,0,1
pg_dt,libero_spatial,2,42,0,1
pg_dt,libero_spatial,2,43,0,1
pg_dt,libero_spatial,2,44,0,1
pg_dt,libero_spatial,2,45,0,1
pg_dt,libero_spatial,2,46,0,1
pg_dt,libero_spatial,2,47,0,1
pg_dt,libero_spatial,2,48,0,1
pg_dt,libero_spatial,2,49,0,1
pg_dt,libero_spatial,3,40,0,1
pg_dt,libero_spatial,3,41,0,1
pg_dt,libero_spatial,3,42,0,1
pg_dt,libero_spatial,3,43,0,1
pg_dt,libero_spatial,3,44,0,1
pg_dt,libero_spatial,3,45,0,1
pg_dt,libero_spatial,3,46,0,1
pg_dt,libero_spatial,3,47,0,1
pg_dt,libero_spatial,3,48,0,1
pg_dt,libero_spatial,3,49,0,1
pg_dt,libero_spatial,4,40,0,1
pg_dt,libero_spatial,4,41,0,1
pg_dt,libero_spatial,4,42,0,1
pg_dt,libero_spatial,4,43,0,1
pg_dt,libero_spatial,4,44,0,1
pg_dt,libero_spatial,4,45,0,1
pg_dt,libero_spatial,4,46,0,1
pg_dt,libero_spatial,4,47,0,1
pg_dt,libero_spatial,4,48,0,1
pg_dt,libero_spatial,4,49,0,1
pg_dt,libero_spatial,5,40,0,0
pg_dt,libero_spatial,5,41,0,0
pg_dt,libero_spatial,5,42,0,0
pg_dt,libero_spatial,5,43,0,0
pg_dt,libero_spatial,5,44,0,0
pg_dt,libero_spatial,5,45,0,0
pg_dt,libero_spatial,5,46,0,0
pg_dt,libero_spatial,5,47,0,0
pg_dt,libero_spatial,5,48,0,0
pg_dt,libero_spatial,5,49,0,0
pg_dt,libero_spatial,6,40,0,1
pg_dt,libero_spatial,6,41,0,1
pg_dt,libero_spatial,6,42,0,1
pg_dt,libero_spatial,6,43,0,1
pg_dt,libero_spatial,6,44,0,1
pg_dt,libero_spatial,6,45,0,1
pg_dt,libero_spatial,6,46,0,1
pg_dt,libero_spatial,6,47,0,1
pg_dt,libero_spatial,6,48,0,1
pg_dt,libero_spatial,6,49,0,1
pg_dt,libero_spatial,7,40,0,0
pg_dt,libero_spatial,7,41,0,1
pg_dt,libero_spatial,7,42,0,1
pg_dt,libero_spatial,7,43,0,1
pg_dt,libero_spatial,7,44,0,0
pg_dt,libero_spatial,7,45,0,1
pg_dt,libero_spatial,7,46,0,1
pg_dt,libero_spatial,7,47,0,1
pg_dt,libero_spatial,7,48,0,1
pg_dt,libero_spatial,7,49,0,0
pg_dt,libero_spatial,8,40,0,1
pg_dt,libero_spatial,8,41,0,1
pg_dt,libero_spatial,8,42,0,1
pg_dt,libero_spatial,8,43,0,0
pg_dt,libero_spatial,8,44,0,1
pg_dt,libero_spatial,8,45,0,1
pg_dt,libero_spatial,8,46,0,0
pg_dt,libero_spatial,8,47,0,0
pg_dt,libero_spatial,8,48,0,1
pg_dt,libero_spatial,8,49,0,0
pg_dt,libero_spatial,9,40,0,1
pg_dt,libero_spatial,9,41,0,0
pg_dt,libero_spatial,9,42,0,0
pg_dt,libero_spatial,9,43,0,1
pg_dt,libero_spatial,9,44,0,1
pg_dt,libero_spatial,9,45,0,1
pg_dt,libero_spatial,9,46,0,1
pg_dt,libero_spatial,9,47,0,1
pg_dt,libero_spatial,9,48,0,1
pg_dt,libero_spatial,9,49,0,1
pg_brp,libero_spatial,0,40,0,0
pg_brp,libero_spatial,0,41,0,0
pg_brp,libero_spatial,0,42,0,0
pg_brp,libero_spatial,0,43,0,0
pg_brp,libero_spatial,0,44,0,0
pg_brp,libero_spatial,0,45,0,0
pg_brp,libero_spatial,0,46,0,0
pg_brp,libero_spatial,0,47,0,0
pg_brp,libero_spatial,0,48,0,0
pg_brp,libero_spatial,0,49,0,0
pg_brp,libero_spatial,1,40,0,0
pg_brp,libero_spatial,1,41,0,0
pg_brp,libero_spatial,1,42,0,0
pg_brp,libero_spatial,1,43,0,0
pg_brp,libero_spatial,1,44,0,0
pg_brp,libero_spatial,1,45,0,0
pg_brp,libero_spatial,1,46,0,0
pg_brp,libero_spatial,1,47,0,0
pg_brp,libero_spatial,1,48,0,0
pg_brp,libero_spatial,1,49,0,0
pg_brp,libero_spatial,2,40,0,0
pg_brp,libero_spatial,2,41,0,0
pg_brp,libero_spatial,2,42,0,0
pg_brp,libero_spatial,2,43,0,0
pg_brp,libero_spatial,2,44,0,0
pg_brp,libero_spatial,2,45,0,0
pg_brp,libero_spatial,2,46,0,0
pg_brp,libero_spatial,2,47,0,0
pg_brp,libero_spatial,2,48,0,0
pg_brp,libero_spatial,2,49,0,0
pg_brp,libero_spatial,3,40,0,0
pg_brp,libero_spatial,3,41,0,0
pg_brp,libero_spatial,3,42,0,0
pg_brp,libero_spatial,3,43,0,0
pg_brp,libero_spatial,3,44,0,0
pg_brp,libero_spatial,3,45,0,0
pg_brp,libero_spatial,3,46,0,0
pg_brp,libero_spatial,3,47,0,0
pg_brp,libero_spatial,3,48,0,0
pg_brp,libero_spatial,3,49,0,0
pg_brp,libero_spatial,4,40,0,0
pg_brp,libero_spatial,4,41,0,0
pg_brp,libero_spatial,4,42,0,0
pg_brp,libero_spatial,4,43,0,0
pg_brp,libero_spatial,4,44,0,0
pg_brp,libero_spatial,4,45,0,0
pg_brp,libero_spatial,4,46,0,0
pg_brp,libero_spatial,4,47,0,0
pg_brp,libero_spatial,4,48,0,0
pg_brp,libero_spatial,4,49,0,0
pg_brp,libero_spatial,5,40,0,0
pg_brp,libero_spatial,5,41,0,0
pg_brp,libero_spatial,5,42,0,0
pg_brp,libero_spatial,5,43,0,0
pg_brp,libero_spatial,5,44,0,0
pg_brp,libero_spatial,5,45,0,0
pg_brp,libero_spatial,5,46,0,0
pg_brp,libero_spatial,5,47,0,0
pg_brp,libero_spatial,5,48,0,0
pg_brp,libero_spatial,5,49,0,0
pg_brp,libero_spatial,6,40,0,0
pg_brp,libero_spatial,6,41,0,0
pg_brp,libero_spatial,6,42,0,0
pg_brp,libero_spatial,6,43,0,0
pg_brp,libero_spatial,6,44,0,0
pg_brp,libero_spatial,6,45,0,0
pg_brp,libero_spatial,6,46,0,0
pg_brp,libero_spatial,6,47,0,0
pg_brp,libero_spatial,6,48,0,0
pg_brp,libero_spatial,6,49,0,0
pg_brp,libero_spatial,7,40,0,0
pg_brp,libero_spatial,7,41,0,0
pg_brp,libero_spatial,7,42,0,0
pg_brp,libero_spatial,7,43,0,0
pg_brp,libero_spatial,7,44,0,0
pg_brp,libero_spatial,7,45,0,0
pg_brp,libero_spatial,7,46,0,0
pg_brp,libero_spatial,7,47,0,0
pg_brp,libero_spatial,7,48,0,0
pg_brp,libero_spatial,7,49,0,0
pg_brp,libero_spatial,8,40,0,0
pg_brp,libero_spatial,8,41,0,0
pg_brp,libero_spatial,8,42,0,0
pg_brp,libero_spatial,8,43,0,0
pg_brp,libero_spatial,8,44,0,0
pg_brp,libero_spatial,8,45,0,0
pg_brp,libero_spatial,8,46,0,0
pg_brp,libero_spatial,8,47,0,0
pg_brp,libero_spatial,8,48,0,0
pg_brp,libero_spatial,8,49,0,0
pg_brp,libero_spatial,9,40,0,0
pg_brp,libero_spatial,9,41,0,0
pg_brp,libero_spatial,9,42,0,0
pg_brp,libero_spatial,9,43,0,0
pg_brp,libero_spatial,9,44,0,0
pg_brp,libero_spatial,9,45,0,0
pg_brp,libero_spatial,9,46,0,0
pg_brp,libero_spatial,9,47,0,0
pg_brp,libero_spatial,9,48,0,0
pg_brp,libero_spatial,9,49,0,0
pg_brp_dt,libero_spatial,0,40,0,1
pg_brp_dt,libero_spatial,0,41,0,0
pg_brp_dt,libero_spatial,0,42,0,1
pg_brp_dt,libero_spatial,0,43,0,1
pg_brp_dt,libero_spatial,0,44,0,1
pg_brp_dt,libero_spatial,0,45,0,1
pg_brp_dt,libero_spatial,0,46,0,0
pg_brp_dt,libero_spatial,0,47,0,0
pg_brp_dt,libero_spatial,0,48,0,1
pg_brp_dt,libero_spatial,0,49,0,0
pg_brp_dt,libero_spatial,1,40,0,1
pg_brp_dt,libero_spatial,1,41,0,1
pg_brp_dt,libero_spatial,1,42,0,0
pg_brp_dt,libero_spatial,1,43,0,1
pg_brp_dt,libero_spatial,1,44,0,0
pg_brp_dt,libero_spatial,1,45,0,1
pg_brp_dt,libero_spatial,1,46,0,0
pg_brp_dt,libero_spatial,1,47,0,1
pg_brp_dt,libero_spatial,1,48,0,1
pg_brp_dt,libero_spatial,1,49,0,1
pg_brp_dt,libero_spatial,2,40,0,1
pg_brp_dt,libero_spatial,2,41,0,1
pg_brp_dt,libero_spatial,2,42,0,1
pg_brp_dt,libero_spatial,2,43,0,1
pg_brp_dt,libero_spatial,2,44,0,1
pg_brp_dt,libero_spatial,2,45,0,1
pg_brp_dt,libero_spatial,2,46,0,1
pg_brp_dt,libero_spatial,2,47,0,1
pg_brp_dt,libero_spatial,2,48,0,1
pg_brp_dt,libero_spatial,2,49,0,1
pg_brp_dt,libero_spatial,3,40,0,1
pg_brp_dt,libero_spatial,3,41,0,1
pg_brp_dt,libero_spatial,3,42,0,1
pg_brp_dt,libero_spatial,3,43,0,1
pg_brp_dt,libero_spatial,3,44,0,1
pg_brp_dt,libero_spatial,3,45,0,1
pg_brp_dt,libero_spatial,3,46,0,1
pg_brp_dt,libero_spatial,3,47,0,1
pg_brp_dt,libero_spatial,3,48,0,1
pg_brp_dt,libero_spatial,3,49,0,1
pg_brp_dt,libero_spatial,4,40,0,1
pg_brp_dt,libero_spatial,4,41,0,1
pg_brp_dt,libero_spatial,4,42,0,1
pg_brp_dt,libero_spatial,4,43,0,1
pg_brp_dt,libero_spatial,4,44,0,0
pg_brp_dt,libero_spatial,4,45,0,1
pg_brp_dt,libero_spatial,4,46,0,0
pg_brp_dt,libero_spatial,4,47,0,1
pg_brp_dt,libero_spatial,4,48,0,1
pg_brp_dt,libero_spatial,4,49,0,1
pg_brp_dt,libero_spatial,5,40,0,0
pg_brp_dt,libero_spatial,5,41,0,0
pg_brp_dt,libero_spatial,5,42,0,0
pg_brp_dt,libero_spatial,5,43,0,0
pg_brp_dt,libero_spatial,5,44,0,0
pg_brp_dt,libero_spatial,5,45,0,0
pg_brp_dt,libero_spatial,5,46,0,0
pg_brp_dt,libero_spatial,5,47,0,0
pg_brp_dt,libero_spatial,5,48,0,0
pg_brp_dt,libero_spatial,5,49,0,0
pg_brp_dt,libero_spatial,6,40,0,1
pg_brp_dt,libero_spatial,6,41,0,1
pg_brp_dt,libero_spatial,6,42,0,1
pg_brp_dt,libero_spatial,6,43,0,1
pg_brp_dt,libero_spatial,6,44,0,1
pg_brp_dt,libero_spatial,6,45,0,1
pg_brp_dt,libero_spatial,6,46,0,1
pg_brp_dt,libero_spatial,6,47,0,1
pg_brp_dt,libero_spatial,6,48,0,1
pg_brp_dt,libero_spatial,6,49,0,1
pg_brp_dt,libero_spatial,7,40,0,0
pg_brp_dt,libero_spatial,7,41,0,1
pg_brp_dt,libero_spatial,7,42,0,1
pg_brp_dt,libero_spatial,7,43,0,1
pg_brp_dt,libero_spatial,7,44,0,0
pg_brp_dt,libero_spatial,7,45,0,1
pg_brp_dt,libero_spatial,7,46,0,1
pg_brp_dt,libero_spatial,7,47,0,1
pg_brp_dt,libero_spatial,7,48,0,0
pg_brp_dt,libero_spatial,7,49,0,0
pg_brp_dt,libero_spatial,8,40,0,1
pg_brp_dt,libero_spatial,8,41,0,1
pg_brp_dt,libero_spatial,8,42,0,1
pg_brp_dt,libero_spatial,8,43,0,0
pg_brp_dt,libero_spatial,8,44,0,1
pg_brp_dt,libero_spatial,8,45,0,0
pg_brp_dt,libero_spatial,8,46,0,0
pg_brp_dt,libero_spatial,8,47,0,0
pg_brp_dt,libero_spatial,8,48,0,1
pg_brp_dt,libero_spatial,8,49,0,1
pg_brp_dt,libero_spatial,9,40,0,1
pg_brp_dt,libero_spatial,9,41,0,0
pg_brp_dt,libero_spatial,9,42,0,1
pg_brp_dt,libero_spatial,9,43,0,1
pg_brp_dt,libero_spatial,9,44,0,1
pg_brp_dt,libero_spatial,9,45,0,1
pg_brp_dt,libero_spatial,9,46,0,1
pg_brp_dt,libero_spatial,9,47,0,1
pg_brp_dt,libero_spatial,9,48,0,1
pg_brp_dt,libero_spatial,9,49,0,1


==> anc/release/outcomes/XVLA_p2g_diag.csv <==
cell,suite,task_id,init,seed,success
he_A,libero_spatial,0,30,0,0
he_A,libero_spatial,0,31,0,0
he_A,libero_spatial,0,32,0,0
he_A,libero_spatial,0,33,0,0
he_A,libero_spatial,0,34,0,0
he_A,libero_spatial,0,35,0,0
he_A,libero_spatial,0,36,0,0
he_A,libero_spatial,0,37,0,0
he_A,libero_spatial,0,38,0,0
he_A,libero_spatial,0,39,0,0
he_A,libero_spatial,1,30,0,0
he_A,libero_spatial,1,31,0,0
he_A,libero_spatial,1,32,0,0
he_A,libero_spatial,1,33,0,0
he_A,libero_spatial,1,34,0,0
he_A,libero_spatial,1,35,0,0
he_A,libero_spatial,1,36,0,0
he_A,libero_spatial,1,37,0,0
he_A,libero_spatial,1,38,0,0
he_A,libero_spatial,1,39,0,0
he_A,libero_spatial,2,30,0,0
he_A,libero_spatial,2,31,0,0
he_A,libero_spatial,2,32,0,0
he_A,libero_spatial,2,33,0,0
he_A,libero_spatial,2,34,0,0
he_A,libero_spatial,2,35,0,0
he_A,libero_spatial,2,36,0,0
he_A,libero_spatial,2,37,0,0
he_A,libero_spatial,2,38,0,0
he_A,libero_spatial,2,39,0,0
he_A,libero_spatial,3,30,0,0
he_A,libero_spatial,3,31,0,0
he_A,libero_spatial,3,32,0,0
he_A,libero_spatial,3,33,0,0
he_A,libero_spatial,3,34,0,0
he_A,libero_spatial,3,35,0,0
he_A,libero_spatial,3,36,0,0
he_A,libero_spatial,3,37,0,0
he_A,libero_spatial,3,38,0,0
he_A,libero_spatial,3,39,0,0
he_A,libero_spatial,4,30,0,0
he_A,libero_spatial,4,31,0,0
he_A,libero_spatial,4,32,0,0
he_A,libero_spatial,4,33,0,0
he_A,libero_spatial,4,34,0,0
he_A,libero_spatial,4,35,0,0
he_A,libero_spatial,4,36,0,0
he_A,libero_spatial,4,37,0,0
he_A,libero_spatial,4,38,0,0
he_A,libero_spatial,4,39,0,0
he_A,libero_spatial,5,30,0,0
he_A,libero_spatial,5,31,0,0
he_A,libero_spatial,5,32,0,0
he_A,libero_spatial,5,33,0,0
he_A,libero_spatial,5,34,0,0
he_A,libero_spatial,5,35,0,0
he_A,libero_spatial,5,36,0,0
he_A,libero_spatial,5,37,0,0
he_A,libero_spatial,5,38,0,0
he_A,libero_spatial,5,39,0,0
he_A,libero_spatial,6,30,0,0
he_A,libero_spatial,6,31,0,0
he_A,libero_spatial,6,32,0,0
he_A,libero_spatial,6,33,0,0
he_A,libero_spatial,6,34,0,0
he_A,libero_spatial,6,35,0,0
he_A,libero_spatial,6,36,0,0
he_A,libero_spatial,6,37,0,0
he_A,libero_spatial,6,38,0,0
he_A,libero_spatial,6,39,0,0
he_A,libero_spatial,7,30,0,0
he_A,libero_spatial,7,31,0,0
he_A,libero_spatial,7,32,0,0
he_A,libero_spatial,7,33,0,0
he_A,libero_spatial,7,34,0,0
he_A,libero_spatial,7,35,0,0
he_A,libero_spatial,7,36,0,0
he_A,libero_spatial,7,37,0,0
he_A,libero_spatial,7,38,0,0
he_A,libero_spatial,7,39,0,0
he_A,libero_spatial,8,30,0,0
he_A,libero_spatial,8,31,0,0
he_A,libero_spatial,8,32,0,0
he_A,libero_spatial,8,33,0,0
he_A,libero_spatial,8,34,0,0
he_A,libero_spatial,8,35,0,0
he_A,libero_spatial,8,36,0,0
he_A,libero_spatial,8,37,0,0
he_A,libero_spatial,8,38,0,0
he_A,libero_spatial,8,39,0,0
he_A,libero_spatial,9,30,0,0
he_A,libero_spatial,9,31,0,0
he_A,libero_spatial,9,32,0,0
he_A,libero_spatial,9,33,0,0
he_A,libero_spatial,9,34,0,0
he_A,libero_spatial,9,35,0,0
he_A,libero_spatial,9,36,0,0
he_A,libero_spatial,9,37,0,0
he_A,libero_spatial,9,38,0,0
he_A,libero_spatial,9,39,0,0
he_P,libero_spatial,0,30,0,1
he_P,libero_spatial,0,31,0,1
he_P,libero_spatial,0,32,0,1
he_P,libero_spatial,0,33,0,1
he_P,libero_spatial,0,34,0,1
he_P,libero_spatial,0,35,0,1
he_P,libero_spatial,0,36,0,1
he_P,libero_spatial,0,37,0,1
he_P,libero_spatial,0,38,0,1
he_P,libero_spatial,0,39,0,1
he_P,libero_spatial,1,30,0,1
he_P,libero_spatial,1,31,0,1
he_P,libero_spatial,1,32,0,1
he_P,libero_spatial,1,33,0,1
he_P,libero_spatial,1,34,0,1
he_P,libero_spatial,1,35,0,1
he_P,libero_spatial,1,36,0,1
he_P,libero_spatial,1,37,0,1
he_P,libero_spatial,1,38,0,0
he_P,libero_spatial,1,39,0,0
he_P,libero_spatial,2,30,0,1
he_P,libero_spatial,2,31,0,0
he_P,libero_spatial,2,32,0,1
he_P,libero_spatial,2,33,0,0
he_P,libero_spatial,2,34,0,1
he_P,libero_spatial,2,35,0,0
he_P,libero_spatial,2,36,0,0
he_P,libero_spatial,2,37,0,1
he_P,libero_spatial,2,38,0,1
he_P,libero_spatial,2,39,0,1
he_P,libero_spatial,3,30,0,1
he_P,libero_spatial,3,31,0,1
he_P,libero_spatial,3,32,0,0
he_P,libero_spatial,3,33,0,1
he_P,libero_spatial,3,34,0,1
he_P,libero_spatial,3,35,0,1
he_P,libero_spatial,3,36,0,1
he_P,libero_spatial,3,37,0,1
he_P,libero_spatial,3,38,0,0
he_P,libero_spatial,3,39,0,0
he_P,libero_spatial,4,30,0,1
he_P,libero_spatial,4,31,0,1
he_P,libero_spatial,4,32,0,0
he_P,libero_spatial,4,33,0,1
he_P,libero_spatial,4,34,0,1
he_P,libero_spatial,4,35,0,0
he_P,libero_spatial,4,36,0,0
he_P,libero_spatial,4,37,0,0
he_P,libero_spatial,4,38,0,0
he_P,libero_spatial,4,39,0,0
he_P,libero_spatial,5,30,0,0
he_P,libero_spatial,5,31,0,0
he_P,libero_spatial,5,32,0,0
he_P,libero_spatial,5,33,0,0
he_P,libero_spatial,5,34,0,1
he_P,libero_spatial,5,35,0,0
he_P,libero_spatial,5,36,0,0
he_P,libero_spatial,5,37,0,0
he_P,libero_spatial,5,38,0,0
he_P,libero_spatial,5,39,0,0
he_P,libero_spatial,6,30,0,1
he_P,libero_spatial,6,31,0,0
he_P,libero_spatial,6,32,0,0
he_P,libero_spatial,6,33,0,1
he_P,libero_spatial,6,34,0,1
he_P,libero_spatial,6,35,0,1
he_P,libero_spatial,6,36,0,1
he_P,libero_spatial,6,37,0,1
he_P,libero_spatial,6,38,0,1
he_P,libero_spatial,6,39,0,1
he_P,libero_spatial,7,30,0,0
he_P,libero_spatial,7,31,0,0
he_P,libero_spatial,7,32,0,0
he_P,libero_spatial,7,33,0,0
he_P,libero_spatial,7,34,0,0
he_P,libero_spatial,7,35,0,0
he_P,libero_spatial,7,36,0,0
he_P,libero_spatial,7,37,0,1
he_P,libero_spatial,7,38,0,1
he_P,libero_spatial,7,39,0,0
he_P,libero_spatial,8,30,0,0
he_P,libero_spatial,8,31,0,1
he_P,libero_spatial,8,32,0,0
he_P,libero_spatial,8,33,0,1
he_P,libero_spatial,8,34,0,1
he_P,libero_spatial,8,35,0,1
he_P,libero_spatial,8,36,0,0
he_P,libero_spatial,8,37,0,1
he_P,libero_spatial,8,38,0,0
he_P,libero_spatial,8,39,0,0
he_P,libero_spatial,9,30,0,1
he_P,libero_spatial,9,31,0,1
he_P,libero_spatial,9,32,0,1
he_P,libero_spatial,9,33,0,1
he_P,libero_spatial,9,34,0,1
he_P,libero_spatial,9,35,0,0
he_P,libero_spatial,9,36,0,1
he_P,libero_spatial,9,37,0,0
he_P,libero_spatial,9,38,0,1
he_P,libero_spatial,9,39,0,1
pg_A,libero_spatial,0,30,0,0
pg_A,libero_spatial,0,31,0,0
pg_A,libero_spatial,0,32,0,0
pg_A,libero_spatial,0,33,0,0
pg_A,libero_spatial,0,34,0,0
pg_A,libero_spatial,0,35,0,0
pg_A,libero_spatial,0,36,0,0
pg_A,libero_spatial,0,37,0,0
pg_A,libero_spatial,0,38,0,0
pg_A,libero_spatial,0,39,0,0
pg_A,libero_spatial,1,30,0,0
pg_A,libero_spatial,1,31,0,0
pg_A,libero_spatial,1,32,0,0
pg_A,libero_spatial,1,33,0,0
pg_A,libero_spatial,1,34,0,0
pg_A,libero_spatial,1,35,0,0
pg_A,libero_spatial,1,36,0,0
pg_A,libero_spatial,1,37,0,0
pg_A,libero_spatial,1,38,0,0
pg_A,libero_spatial,1,39,0,0
pg_A,libero_spatial,2,30,0,0
pg_A,libero_spatial,2,31,0,0
pg_A,libero_spatial,2,32,0,0
pg_A,libero_spatial,2,33,0,0
pg_A,libero_spatial,2,34,0,0
pg_A,libero_spatial,2,35,0,0
pg_A,libero_spatial,2,36,0,0
pg_A,libero_spatial,2,37,0,0
pg_A,libero_spatial,2,38,0,0
pg_A,libero_spatial,2,39,0,0
pg_A,libero_spatial,3,30,0,0
pg_A,libero_spatial,3,31,0,0
pg_A,libero_spatial,3,32,0,0
pg_A,libero_spatial,3,33,0,0
pg_A,libero_spatial,3,34,0,0
pg_A,libero_spatial,3,35,0,0
pg_A,libero_spatial,3,36,0,0
pg_A,libero_spatial,3,37,0,0
pg_A,libero_spatial,3,38,0,0
pg_A,libero_spatial,3,39,0,0
pg_A,libero_spatial,4,30,0,0
pg_A,libero_spatial,4,31,0,0
pg_A,libero_spatial,4,32,0,0
pg_A,libero_spatial,4,33,0,0
pg_A,libero_spatial,4,34,0,0
pg_A,libero_spatial,4,35,0,0
pg_A,libero_spatial,4,36,0,0
pg_A,libero_spatial,4,37,0,0
pg_A,libero_spatial,4,38,0,0
pg_A,libero_spatial,4,39,0,0
pg_A,libero_spatial,5,30,0,0
pg_A,libero_spatial,5,31,0,0
pg_A,libero_spatial,5,32,0,0
pg_A,libero_spatial,5,33,0,0
pg_A,libero_spatial,5,34,0,0
pg_A,libero_spatial,5,35,0,0
pg_A,libero_spatial,5,36,0,0
pg_A,libero_spatial,5,37,0,0
pg_A,libero_spatial,5,38,0,0
pg_A,libero_spatial,5,39,0,0
pg_A,libero_spatial,6,30,0,0
pg_A,libero_spatial,6,31,0,0
pg_A,libero_spatial,6,32,0,0
pg_A,libero_spatial,6,33,0,0
pg_A,libero_spatial,6,34,0,0
pg_A,libero_spatial,6,35,0,0
pg_A,libero_spatial,6,36,0,0
pg_A,libero_spatial,6,37,0,0
pg_A,libero_spatial,6,38,0,0
pg_A,libero_spatial,6,39,0,0
pg_A,libero_spatial,7,30,0,0
pg_A,libero_spatial,7,31,0,0
pg_A,libero_spatial,7,32,0,0
pg_A,libero_spatial,7,33,0,0
pg_A,libero_spatial,7,34,0,0
pg_A,libero_spatial,7,35,0,0
pg_A,libero_spatial,7,36,0,0
pg_A,libero_spatial,7,37,0,0
pg_A,libero_spatial,7,38,0,0
pg_A,libero_spatial,7,39,0,0
pg_A,libero_spatial,8,30,0,0
pg_A,libero_spatial,8,31,0,0
pg_A,libero_spatial,8,32,0,0
pg_A,libero_spatial,8,33,0,0
pg_A,libero_spatial,8,34,0,0
pg_A,libero_spatial,8,35,0,0
pg_A,libero_spatial,8,36,0,0
pg_A,libero_spatial,8,37,0,0
pg_A,libero_spatial,8,38,0,0
pg_A,libero_spatial,8,39,0,0
pg_A,libero_spatial,9,30,0,0
pg_A,libero_spatial,9,31,0,0
pg_A,libero_spatial,9,32,0,0
pg_A,libero_spatial,9,33,0,0
pg_A,libero_spatial,9,34,0,0
pg_A,libero_spatial,9,35,0,0
pg_A,libero_spatial,9,36,0,0
pg_A,libero_spatial,9,37,0,0
pg_A,libero_spatial,9,38,0,0
pg_A,libero_spatial,9,39,0,0
pg_P,libero_spatial,0,30,0,1
pg_P,libero_spatial,0,31,0,1
pg_P,libero_spatial,0,32,0,1
pg_P,libero_spatial,0,33,0,1
pg_P,libero_spatial,0,34,0,1
pg_P,libero_spatial,0,35,0,1
pg_P,libero_spatial,0,36,0,1
pg_P,libero_spatial,0,37,0,1
pg_P,libero_spatial,0,38,0,1
pg_P,libero_spatial,0,39,0,1
pg_P,libero_spatial,1,30,0,0
pg_P,libero_spatial,1,31,0,1
pg_P,libero_spatial,1,32,0,1
pg_P,libero_spatial,1,33,0,1
pg_P,libero_spatial,1,34,0,1
pg_P,libero_spatial,1,35,0,0
pg_P,libero_spatial,1,36,0,1
pg_P,libero_spatial,1,37,0,0
pg_P,libero_spatial,1,38,0,1
pg_P,libero_spatial,1,39,0,0
pg_P,libero_spatial,2,30,0,1
pg_P,libero_spatial,2,31,0,1
pg_P,libero_spatial,2,32,0,1
pg_P,libero_spatial,2,33,0,1
pg_P,libero_spatial,2,34,0,1
pg_P,libero_spatial,2,35,0,1
pg_P,libero_spatial,2,36,0,1
pg_P,libero_spatial,2,37,0,1
pg_P,libero_spatial,2,38,0,1
pg_P,libero_spatial,2,39,0,1
pg_P,libero_spatial,3,30,0,1
pg_P,libero_spatial,3,31,0,1
pg_P,libero_spatial,3,32,0,1
pg_P,libero_spatial,3,33,0,1
pg_P,libero_spatial,3,34,0,1
pg_P,libero_spatial,3,35,0,1
pg_P,libero_spatial,3,36,0,1
pg_P,libero_spatial,3,37,0,1
pg_P,libero_spatial,3,38,0,1
pg_P,libero_spatial,3,39,0,1
pg_P,libero_spatial,4,30,0,1
pg_P,libero_spatial,4,31,0,1
pg_P,libero_spatial,4,32,0,1
pg_P,libero_spatial,4,33,0,1
pg_P,libero_spatial,4,34,0,0
pg_P,libero_spatial,4,35,0,0
pg_P,libero_spatial,4,36,0,1
pg_P,libero_spatial,4,37,0,1
pg_P,libero_spatial,4,38,0,0
pg_P,libero_spatial,4,39,0,1
pg_P,libero_spatial,5,30,0,0
pg_P,libero_spatial,5,31,0,0
pg_P,libero_spatial,5,32,0,0
pg_P,libero_spatial,5,33,0,0
pg_P,libero_spatial,5,34,0,0
pg_P,libero_spatial,5,35,0,0
pg_P,libero_spatial,5,36,0,0
pg_P,libero_spatial,5,37,0,0
pg_P,libero_spatial,5,38,0,0
pg_P,libero_spatial,5,39,0,1
pg_P,libero_spatial,6,30,0,1
pg_P,libero_spatial,6,31,0,1
pg_P,libero_spatial,6,32,0,1
pg_P,libero_spatial,6,33,0,1
pg_P,libero_spatial,6,34,0,1
pg_P,libero_spatial,6,35,0,1
pg_P,libero_spatial,6,36,0,1
pg_P,libero_spatial,6,37,0,1
pg_P,libero_spatial,6,38,0,1
pg_P,libero_spatial,6,39,0,1
pg_P,libero_spatial,7,30,0,1
pg_P,libero_spatial,7,31,0,1
pg_P,libero_spatial,7,32,0,1
pg_P,libero_spatial,7,33,0,0
pg_P,libero_spatial,7,34,0,1
pg_P,libero_spatial,7,35,0,1
pg_P,libero_spatial,7,36,0,1
pg_P,libero_spatial,7,37,0,1
pg_P,libero_spatial,7,38,0,1
pg_P,libero_spatial,7,39,0,1
pg_P,libero_spatial,8,30,0,1
pg_P,libero_spatial,8,31,0,1
pg_P,libero_spatial,8,32,0,1
pg_P,libero_spatial,8,33,0,0
pg_P,libero_spatial,8,34,0,1
pg_P,libero_spatial,8,35,0,1
pg_P,libero_spatial,8,36,0,1
pg_P,libero_spatial,8,37,0,1
pg_P,libero_spatial,8,38,0,1
pg_P,libero_spatial,8,39,0,1
pg_P,libero_spatial,9,30,0,1
pg_P,libero_spatial,9,31,0,1
pg_P,libero_spatial,9,32,0,1
pg_P,libero_spatial,9,33,0,1
pg_P,libero_spatial,9,34,0,1
pg_P,libero_spatial,9,35,0,0
pg_P,libero_spatial,9,36,0,1
pg_P,libero_spatial,9,37,0,1
pg_P,libero_spatial,9,38,0,1
pg_P,libero_spatial,9,39,0,1

